The S-Matrix of 2D Type 0B String Theory Part 1: Perturbation Theory Revisited

We study the perturbative S-matrix of closed strings in the two-dimensional type 0B string theory from the worldsheet perspective, by directly integrating correlation functions of ${\cal N}=1$ Liouville theory. The latter is computed numerically using recurrence relations for super-Virasoro conformal blocks. We show that the tree level 3- and 4-point amplitudes are in agreement with the proposed dual matrix quantum mechanics. The non-perturbative aspects of the duality will be analyzed in a companion paper.

==> anc/N1crecursionsNS_Liouvilleb1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    255863,       5853]
NotebookOptionsPosition[    250457,       5767]
NotebookOutlinePosition[    250848,       5783]
CellTagsIndexPosition[    250805,       5780]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["c-recursions, NS external states", "Section",
 CellChangeTimes->{{3.851012026480678*^9, 
  3.851012042021407*^9}},ExpressionUUID->"f03a5cf9-b69d-489d-9227-\
1a9ac89343ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "N1S4CBcNSrecurVVVV", ",", "N1S4CBcNSrecurVWWV", ",", 
     "N1S4CBcNSrecurVWVV", ",", "N1S4CBcNSrecurVVWV"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"N1S4CBcNSrecurVVVV", "[", 
     RowBox[{
     "NN_Integer", ",", "d1_", ",", "d2_", ",", "d3_", ",", "d4_", ",", 
      "ndig_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"N1S4CBcNSrecurVVVV", "[", 
      RowBox[{"NN", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "ndig"}],
       "]"}], " ", "=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Np", ",", "Q", ",", "b", ",", "a", ",", "a1", ",", "a2", ",", "a3", 
         ",", "a4", ",", "d", ",", "bsquared", ",", "crs", ",", "A", ",", 
         "Pfusion", ",", "Pfusionstar", ",", "myfVVVV", ",", "myResidue", ",",
          "myFlist"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
          " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ", 
          "specified"}], ",", " ", 
         RowBox[{
         "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
          "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Np", "[", "x_", "]"}], ":=", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Q", "=", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "/", "3"}], "*", "c"}], "-", "1"}], ")"}]}], 
             "]"}], "//", "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"b", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Q", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
            "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{"c", ",", "h"}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Q", "=", 
         RowBox[{"b", "+", 
          RowBox[{"1", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", "[", "d_", "]"}], ":=", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{"2", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"eq", " ", "2.7"}], ",", " ", 
          RowBox[{
           RowBox[{"I", " ", "think", " ", "a_i", " ", "of", " ", "Paulina"}],
            " ", "=", " ", 
           RowBox[{
            RowBox[{"\\", "pm"}], " ", "\[Lambda]_i", " ", "of", " ", 
            "Zamo"}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"a1", "=", 
         RowBox[{"a", "[", "d1", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a2", "=", 
         RowBox[{"a", "[", "d2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a3", "=", 
         RowBox[{"a", "[", "d3", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a4", "=", 
         RowBox[{"a", "[", "d4", "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"bsquared", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"r", "^", "2"}], "-", "1"}]]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "h"}], "+", 
            RowBox[{"r", "*", "s"}], "-", "1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"16", "*", 
               RowBox[{"h", "^", "2"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "*", "s"}], "-", "1"}], ")"}], "*", "h"}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r", "-", "s"}], ")"}], "^", "2"}]}], "]"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"crs", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"crs", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             FractionBox["15", "2"], "+", 
             FractionBox["3", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]], "+", 
             RowBox[{"3", "*", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]}]}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"h", ">", "0"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "s"}], "-", "1"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"r", "^", "2"}]}], ")"}], "*", 
              RowBox[{"b", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", 
               RowBox[{"b", "^", "2"}]}]}]}], "//", "Np"}]}], ";"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "0"}], "&&", 
                    RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "r"}], "&&", 
                    RowBox[{"q", "\[Equal]", "s"}]}], ")"}], "||", 
                    RowBox[{"OddQ", "[", 
                    RowBox[{"p", "+", "q"}], "]"}]}], ",", "1", ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], ")"}], "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", 
                   RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}], "]"}],
               "/.", 
              RowBox[{"{", 
               RowBox[{"b", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"bsquared", "[", 
                  RowBox[{"r", ",", "s"}], "]"}], "]"}]}], "}"}]}], ",", 
             RowBox[{"Assumptions", "\[Rule]", 
              RowBox[{"h", ">", "0"}]}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"fusion", " ", "polynomials"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Pfusion", "[", 
          RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                  "\[Equal]", "2"}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"1", "-", "r"}], ",", 
                 RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "s"}], ",", 
                 RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"b", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"bsquared", "[", 
                RowBox[{"r", ",", "s"}], "]"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"Pfusionstar", "[", 
          RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                  "\[Equal]", "0"}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"1", "-", "r"}], ",", 
                 RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "s"}], ",", 
                 RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"b", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"bsquared", "[", 
                RowBox[{"r", ",", "s"}], "]"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"large", "-", 
           RowBox[{"c", " ", "terms"}]}], ",", " ", "nonsingular"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"myfVVVV", "[", 
          RowBox[{"h_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "n", "]"}], ",", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"n", "!"}]], "*", 
            FractionBox[
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"h", "+", "d3", "-", "d4"}], ",", "n"}], "]"}], "*", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"h", "+", "d2", "-", "d1"}], ",", "n"}], "]"}]}], 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", "*", "h"}], ",", "n"}], "]"}]]}], ",", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", 
                RowBox[{"1", "/", "2"}]}], ")"}], "!"}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d3", "-", "d4", "+", 
                   RowBox[{"1", "/", "2"}]}], ",", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], "*", 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d2", "-", "d1", "+", 
                   RowBox[{"1", "/", "2"}]}], ",", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"2", "*", "h"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", 
                   RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}]}], 
             ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "resdues", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"myResidue", "[", 
          RowBox[{"r_", ",", "s_", ",", "integerQ_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"myResidue", "[", 
           RowBox[{"r", ",", "s", ",", "integerQ"}], "]"}], "=", 
          RowBox[{"If", "[", 
           RowBox[{"integerQ", ",", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
                
                RowBox[{"A", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
             RowBox[{"Pfusion", "[", 
              RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
             RowBox[{"Pfusion", "[", 
              RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
                
                RowBox[{"A", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
             RowBox[{"Pfusionstar", "[", 
              RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
             RowBox[{"Pfusionstar", "[", 
              RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Do", " ", "recursion", " ", "step", " ", "by", " ", "step"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "List", " ", "that", " ", "contains", " ", "the", " ", "functions", 
          " ", "F", " ", "at", " ", "given", " ", "order", " ", "m"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"myFlist", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"m", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "NN", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"myFlist", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", "*", "m"}], "+", "1"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"myfVVVV", "[", 
              RowBox[{"h", ",", "m"}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"OddQ", "[", 
                  RowBox[{"r", "+", "s"}], "]"}], ",", "0", ",", 
                 RowBox[{"Np", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"myResidue", "[", 
                    RowBox[{"r", ",", "s", ",", 
                    RowBox[{"IntegerQ", "[", "m", "]"}]}], "]"}], 
                    RowBox[{"c", "-", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}]], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"myFlist", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}], ")"}]}], "+", "1"}], "]"}], 
                    "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "\[Rule]", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ",", 
                    RowBox[{"h", "\[Rule]", 
                    RowBox[{"h", "+", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}]}]}], "}"}]}], ")"}]}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "2", ",", 
                 RowBox[{"2", "*", "m"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"2", 
                  RowBox[{"m", "/", "r"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"1", "/", "2"}], ",", "NN", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "myFlist", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"N1S4CBcNSrecurVWWV", "[", 
     RowBox[{
     "NN_Integer", ",", "d1_", ",", "d2_", ",", "d3_", ",", "d4_", ",", 
      "ndig_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"N1S4CBcNSrecurVWWV", "[", 
      RowBox[{"NN", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "ndig"}],
       "]"}], " ", "=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Np", ",", "Q", ",", "b", ",", "a", ",", "a1", ",", "a2", ",", "a3", 
         ",", "a4", ",", "d", ",", "bsquared", ",", "crs", ",", "A", ",", 
         "Pfusion", ",", "Pfusionstar", ",", "myfVWWV", ",", "myResidue", ",",
          "myFlist"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
          " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ", 
          "specified"}], ",", " ", 
         RowBox[{
         "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
          "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Np", "[", "x_", "]"}], ":=", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Q", "=", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "/", "3"}], "*", "c"}], "-", "1"}], ")"}]}], 
             "]"}], "//", "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"b", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Q", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
            "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{"c", ",", "h", ",", "bsq"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Q", "=", 
         RowBox[{"b", "+", 
          RowBox[{"1", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", "[", "d_", "]"}], ":=", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{"2", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"eq", " ", "2.7"}], ",", " ", 
          RowBox[{
           RowBox[{"I", " ", "think", " ", "a_i", " ", "of", " ", "Paulina"}],
            " ", "=", " ", 
           RowBox[{
            RowBox[{"\\", "pm"}], " ", "\[Lambda]_i", " ", "of", " ", 
            "Zamo"}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"a1", "=", 
         RowBox[{"a", "[", "d1", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a2", "=", 
         RowBox[{"a", "[", "d2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a3", "=", 
         RowBox[{"a", "[", "d3", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a4", "=", 
         RowBox[{"a", "[", "d4", "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"bsquared", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"r", "^", "2"}], "-", "1"}]]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "h"}], "+", 
            RowBox[{"r", "*", "s"}], "-", "1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"16", "*", 
               RowBox[{"h", "^", "2"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "*", "s"}], "-", "1"}], ")"}], "*", "h"}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r", "-", "s"}], ")"}], "^", "2"}]}], "]"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"crs", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"crs", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             FractionBox["15", "2"], "+", 
             FractionBox["3", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]], "+", 
             RowBox[{"3", "*", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]}]}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"h", ">", "0"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "s"}], "-", "1"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"r", "^", "2"}]}], ")"}], "*", 
              RowBox[{"b", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", 
               RowBox[{"b", "^", "2"}]}]}]}], "//", "Np"}]}], ";"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "0"}], "&&", 
                    RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "r"}], "&&", 
                    RowBox[{"q", "\[Equal]", "s"}]}], ")"}], "||", 
                    RowBox[{"OddQ", "[", 
                    RowBox[{"p", "+", "q"}], "]"}]}], ",", "1", ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], ")"}], "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", 
                   RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}], "]"}],
               "/.", 
              RowBox[{"{", 
               RowBox[{"b", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"bsquared", "[", 
                  RowBox[{"r", ",", "s"}], "]"}], "]"}]}], "}"}]}], ",", 
             RowBox[{"Assumptions", "\[Rule]", 
              RowBox[{"h", ">", "0"}]}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"fusion", " ", "polynomials"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Pfusion", "[", 
          RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                  "\[Equal]", "2"}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"1", "-", "r"}], ",", 
                 RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "s"}], ",", 
                 RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"b", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"bsquared", "[", 
                RowBox[{"r", ",", "s"}], "]"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"Pfusionstar", "[", 
          RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                  "\[Equal]", "0"}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                   RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"1", "-", "r"}], ",", 
                 RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "s"}], ",", 
                 RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"b", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"bsquared", "[", 
                RowBox[{"r", ",", "s"}], "]"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"large", "-", 
           RowBox[{"c", " ", "terms"}]}], ",", " ", "nonsingular"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"myfVWWV", "[", 
          RowBox[{"h_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "n", "]"}], ",", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"n", "!"}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d3", "-", "d4", "+", 
                   RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}], "*", 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d2", "-", "d1", "+", 
                   RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}]}], ")"}], "/", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"2", "*", "h"}], ",", "n"}], "]"}]}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}], "!"}]]}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d3", "-", "d4"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}], 
                "*", 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d2", "-", "d1"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}]}], 
               ")"}], "/", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"2", "*", "h"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", 
                   RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}]}], 
             ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"residues", ",", " ", 
          RowBox[{"following", " ", "thesis"}], ",", " ", 
          RowBox[{
           RowBox[{"it", "'"}], "s", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", "rs", ")"}]}]}], ",", " ", 
          RowBox[{
           RowBox[{"not", " ", "just"}], " ", "-", "1"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"myResidue", "[", 
          RowBox[{"r_", ",", "s_", ",", "integerQ_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"myResidue", "[", 
           RowBox[{"r", ",", "s", ",", "integerQ"}], "]"}], "=", 
          RowBox[{"If", "[", 
           RowBox[{"integerQ", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"r", "*", "s"}], ")"}]}], "*", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
                
                RowBox[{"A", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
             RowBox[{"Pfusionstar", "[", 
              RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
             RowBox[{"Pfusionstar", "[", 
              RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"r", "*", "s"}], ")"}]}], "*", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
                
                RowBox[{"A", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
             RowBox[{"Pfusion", "[", 
              RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
             RowBox[{"Pfusion", "[", 
              RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Do", " ", "recursion", " ", "step", " ", "by", " ", "step"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "List", " ", "that", " ", "contains", " ", "the", " ", "functions", 
          " ", "F", " ", "at", " ", "given", " ", "order", " ", "m"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"myFlist", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"m", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "NN", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"myFlist", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", "*", "m"}], "+", "1"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"myfVWWV", "[", 
              RowBox[{"h", ",", "m"}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"OddQ", "[", 
                  RowBox[{"r", "+", "s"}], "]"}], ",", "0", ",", 
                 RowBox[{"Np", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"myResidue", "[", 
                    RowBox[{"r", ",", "s", ",", 
                    RowBox[{"IntegerQ", "[", "m", "]"}]}], "]"}], 
                    RowBox[{"c", "-", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}]], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"myFlist", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}], ")"}]}], "+", "1"}], "]"}], 
                    "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "\[Rule]", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ",", 
                    RowBox[{"h", "\[Rule]", 
                    RowBox[{"h", "+", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}]}]}], "}"}]}], ")"}]}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "2", ",", 
                 RowBox[{"2", "*", "m"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"2", 
                  RowBox[{"m", "/", "r"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"1", "/", "2"}], ",", "NN", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "myFlist", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"N1S4CBcNSrecurVVWV", "[", 
     RowBox[{
     "NN_Integer", ",", "d1_", ",", "d2_", ",", "d3_", ",", "d4_", ",", 
      "ndig_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"N1S4CBcNSrecurVVWV", "[", 
      RowBox[{"NN", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "ndig"}],
       "]"}], " ", "=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Np", ",", "Q", ",", "b", ",", "a", ",", "a1", ",", "a2", ",", "a3", 
         ",", "a4", ",", "d", ",", "bsquared", ",", "crs", ",", "A", ",", 
         "Pfusion", ",", "Pfusionstar", ",", "myfVVWV", ",", "myResidue", ",",
          "myFlist"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
          " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ", 
          "specified"}], ",", " ", 
         RowBox[{
         "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
          "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Np", "[", "x_", "]"}], ":=", 
           RowBox[{"SetPrecision", "[", 
            RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Q", "=", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "/", "3"}], "*", "c"}], "-", "1"}], ")"}]}], 
             "]"}], "//", "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"b", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Q", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
            "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{"c", ",", "h"}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Q", "=", 
         RowBox[{"b", "+", 
          RowBox[{"1", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", "[", "d_", "]"}], ":=", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{"2", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"eq", " ", "2.7"}], ",", " ", 
          RowBox[{
           RowBox[{"I", " ", "think", " ", "a_i", " ", "of", " ", "Paulina"}],
            " ", "=", " ", 
           RowBox[{
            RowBox[{"\\", "pm"}], " ", "\[Lambda]_i", " ", "of", " ", 
            "Zamo"}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"a1", "=", 
         RowBox[{"a", "[", "d1", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a2", "=", 
         RowBox[{"a", "[", "d2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a3", "=", 
         RowBox[{"a", "[", "d3", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"a4", "=", 
         RowBox[{"a", "[", "d4", "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"bsquared", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"r", "^", "2"}], "-", "1"}]]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "h"}], "+", 
            RowBox[{"r", "*", "s"}], "-", "1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"16", "*", 
               RowBox[{"h", "^", "2"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "*", "s"}], "-", "1"}], ")"}], "*", "h"}], "+", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r", "-", "s"}], ")"}], "^", "2"}]}], "]"}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"crs", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"crs", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             FractionBox["15", "2"], "+", 
             FractionBox["3", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]], "+", 
             RowBox[{"3", "*", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]}]}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"h", ">", "0"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "*", "s"}], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "8"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"r", "^", "2"}]}], ")"}], "*", 
            RowBox[{"b", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "8"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"s", "^", "2"}]}], ")"}], "/", 
             RowBox[{"b", "^", "2"}]}]}]}], "//", "Np"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Simplify", "[", 
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "0"}], "&&", 
                    RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "r"}], "&&", 
                    RowBox[{"q", "\[Equal]", "s"}]}], ")"}], "||", 
                    RowBox[{"OddQ", "[", 
                    RowBox[{"p", "+", "q"}], "]"}]}], ",", "1", ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], ")"}], "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"q", ",", 
                    RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}], 
                 "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{"b", "\[Rule]", 
                  RowBox[{"Sqrt", "[", "bsq", "]"}]}], "}"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"bsq", "\[Rule]", 
                RowBox[{"bsquared", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], ",", 
             RowBox[{"Assumptions", "\[Rule]", 
              RowBox[{"h", ">", "0"}]}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"fusion", " ", "polynomials"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Pfusion", "[", 
          RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                    "\[Equal]", "2"}], ",", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"1", "-", "r"}], ",", 
                   RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", 
                   RowBox[{"1", "-", "s"}], ",", 
                   RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}],
               "/.", 
              RowBox[{"{", 
               RowBox[{"b", "\[Rule]", 
                RowBox[{"Sqrt", "[", "bsq", "]"}]}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"bsq", "\[Rule]", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"Pfusionstar", "[", 
          RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                    "\[Equal]", "0"}], ",", 
                   RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"1", "-", "r"}], ",", 
                   RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", 
                   RowBox[{"1", "-", "s"}], ",", 
                   RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}],
               "/.", 
              RowBox[{"{", 
               RowBox[{"b", "\[Rule]", 
                RowBox[{"Sqrt", "[", "bsq", "]"}]}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{"bsq", "\[Rule]", 
              RowBox[{"bsquared", "[", 
               RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"large", "-", 
           RowBox[{"c", " ", "terms"}]}], ",", " ", "nonsingular"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"myfVVWV", "[", 
          RowBox[{"h_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"IntegerQ", "[", "n", "]"}], ",", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"n", "!"}]], "*", 
            FractionBox[
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"h", "+", "d3", "-", "d4"}], ",", "n"}], "]"}], "*", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"h", "+", "d2", "-", "d1", "+", 
                 RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}]}], 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", "*", "h"}], ",", "n"}], "]"}]]}], ",", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", 
                RowBox[{"1", "/", "2"}]}], ")"}], "!"}]], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d3", "-", "d4", "+", 
                   RowBox[{"1", "/", "2"}]}], ",", 
                  RowBox[{"(", 
                   RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], "*", 
                RowBox[{"Pochhammer", "[", 
                 RowBox[{
                  RowBox[{"h", "+", "d2", "-", "d1"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}]}], 
               ")"}], "/", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"2", "*", "h"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", 
                   RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}]}], 
             ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"resdues", ",", " ", 
          RowBox[{"following", " ", "thesis"}], ",", " ", 
          RowBox[{
           RowBox[{"it", "'"}], "s", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", "rs", ")"}]}]}], ",", " ", 
          RowBox[{
           RowBox[{"not", " ", "just"}], " ", "-", "1"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"myResidue", "[", 
          RowBox[{"r_", ",", "s_", ",", "integerQ_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"myResidue", "[", 
           RowBox[{"r", ",", "s", ",", "integerQ"}], "]"}], "=", 
          RowBox[{"If", "[", 
           RowBox[{"integerQ", ",", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
                
                RowBox[{"A", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
             RowBox[{"Pfusionstar", "[", 
              RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
             RowBox[{"Pfusion", "[", 
              RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
                
                RowBox[{"A", "[", 
                 RowBox[{"r", ",", "s"}], "]"}]}], ",", 
               RowBox[{"Assumptions", "\[Rule]", 
                RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
             RowBox[{"Pfusion", "[", 
              RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
             RowBox[{"Pfusionstar", "[", 
              RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Do", " ", "recursion", " ", "step", " ", "by", " ", "step"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "List", " ", "that", " ", "contains", " ", "the", " ", "functions", 
          " ", "F", " ", "at", " ", "given", " ", "order", " ", "m"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"myFlist", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"m", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "0", ",", "NN", ",", 
             RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"myFlist", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", "*", "m"}], "+", "1"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"myfVVWV", "[", 
              RowBox[{"h", ",", "m"}], "]"}], "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"OddQ", "[", 
                  RowBox[{"r", "+", "s"}], "]"}], ",", "0", ",", 
                 RowBox[{"Np", "[", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"myResidue", "[", 
                    RowBox[{"r", ",", "s", ",", 
                    RowBox[{"IntegerQ", "[", "m", "]"}]}], "]"}], 
                    RowBox[{"c", "-", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}]], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"myFlist", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}], ")"}]}], "+", "1"}], "]"}], 
                    "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "\[Rule]", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ",", 
                    RowBox[{"h", "\[Rule]", 
                    RowBox[{"h", "+", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}]}]}], "}"}]}], ")"}]}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "2", ",", 
                 RowBox[{"2", "*", "m"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"2", 
                  RowBox[{"m", "/", "r"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"1", "/", "2"}], ",", "NN", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "myFlist", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"N1S4CBcNSrecurVWVV", "[", 
    RowBox[{
    "NN_Integer", ",", "d1_", ",", "d2_", ",", "d3_", ",", "d4_", ",", 
     "ndig_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"N1S4CBcNSrecurVWVV", "[", 
     RowBox[{"NN", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "ndig"}], 
     "]"}], " ", "=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Np", ",", "Q", ",", "b", ",", "a", ",", "a1", ",", "a2", ",", "a3", 
        ",", "a4", ",", "d", ",", "bsquared", ",", "crs", ",", "A", ",", 
        "Pfusion", ",", "Pfusionstar", ",", "myfVWVV", ",", "myResidue", ",", 
        "myFlist"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
         " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ", 
         "specified"}], ",", " ", 
        RowBox[{
        "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
         "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Np", "[", "x_", "]"}], ":=", 
          RowBox[{"SetPrecision", "[", 
           RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Np", "[", "x_", "]"}], ":=", 
           RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Q", "=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "/", "3"}], "*", "c"}], "-", "1"}], ")"}]}], 
            "]"}], "//", "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"b", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Q", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
           "Np"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"ClearAll", "[", 
        RowBox[{"c", ",", "h"}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Q", "=", 
        RowBox[{"b", "+", 
         RowBox[{"1", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "[", "d_", "]"}], ":=", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
           RowBox[{"2", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"eq", " ", "2.7"}], ",", " ", 
         RowBox[{
          RowBox[{"I", " ", "think", " ", "a_i", " ", "of", " ", "Paulina"}], 
          " ", "=", " ", 
          RowBox[{
           RowBox[{"\\", "pm"}], " ", "\[Lambda]_i", " ", "of", " ", 
           "Zamo"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"a1", "=", 
        RowBox[{"a", "[", "d1", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a2", "=", 
        RowBox[{"a", "[", "d2", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a3", "=", 
        RowBox[{"a", "[", "d3", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"a4", "=", 
        RowBox[{"a", "[", "d4", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bsquared", "[", 
         RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "-", "1"}]]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "h"}], "+", 
           RowBox[{"r", "*", "s"}], "-", "1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"16", "*", 
              RowBox[{"h", "^", "2"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "s"}], "-", "1"}], ")"}], "*", "h"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "-", "s"}], ")"}], "^", "2"}]}], "]"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"crs", "[", 
         RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"crs", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{
            FractionBox["15", "2"], "+", 
            FractionBox["3", 
             RowBox[{"bsquared", "[", 
              RowBox[{"r", ",", "s"}], "]"}]], "+", 
            RowBox[{"3", "*", 
             RowBox[{"bsquared", "[", 
              RowBox[{"r", ",", "s"}], "]"}]}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"h", ">", "0"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "*", "s"}], "-", "1"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"r", "^", "2"}]}], ")"}], "*", 
           RowBox[{"b", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", 
            RowBox[{"b", "^", "2"}]}]}]}], "//", "Np"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"r", ",", "s"}], "]"}], "=", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"Simplify", "[", 
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "0"}], "&&", 
                    RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "\[Equal]", "r"}], "&&", 
                    RowBox[{"q", "\[Equal]", "s"}]}], ")"}], "||", 
                    RowBox[{"OddQ", "[", 
                    RowBox[{"p", "+", "q"}], "]"}]}], ",", "1", ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], ")"}], "/", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"q", ",", 
                    RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}], 
                "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{"b", "\[Rule]", 
                 RowBox[{"Sqrt", "[", "bsq", "]"}]}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"bsq", "\[Rule]", 
               RowBox[{"bsquared", "[", 
                RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{"h", ">", "0"}]}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"fusion", " ", "polynomials"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Pfusion", "[", 
         RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                   "\[Equal]", "2"}], ",", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"p", ",", 
                  RowBox[{"1", "-", "r"}], ",", 
                  RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", 
                  RowBox[{"1", "-", "s"}], ",", 
                  RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}], 
             "/.", 
             RowBox[{"{", 
              RowBox[{"b", "\[Rule]", 
               RowBox[{"Sqrt", "[", "bsq", "]"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"bsq", "\[Rule]", 
             RowBox[{"bsquared", "[", 
              RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Pfusionstar", "[", 
         RowBox[{"r_", ",", "s_", ",", "al1_", ",", "al2_"}], "]"}], ":=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p", "+", "q"}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"r", "+", "s"}], ")"}]}], ",", "4"}], "]"}], 
                   "\[Equal]", "0"}], ",", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "-", 
                    RowBox[{"2", "*", "al2"}], "-", 
                    RowBox[{"p", "*", "b"}], "-", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]], "*", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", "*", "al1"}], "+", 
                    RowBox[{"2", "*", "al2"}], "+", 
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], 
                    RowBox[{"2", "*", 
                    RowBox[{"Sqrt", "[", "2", "]"}]}]]}], ",", "1"}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"p", ",", 
                  RowBox[{"1", "-", "r"}], ",", 
                  RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", 
                  RowBox[{"1", "-", "s"}], ",", 
                  RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}], "]"}], 
             "/.", 
             RowBox[{"{", 
              RowBox[{"b", "\[Rule]", 
               RowBox[{"Sqrt", "[", "bsq", "]"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"bsq", "\[Rule]", 
             RowBox[{"bsquared", "[", 
              RowBox[{"r", ",", "s"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"h", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"large", "-", 
          RowBox[{"c", " ", "terms"}]}], ",", " ", "nonsingular"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myfVWVV", "[", 
         RowBox[{"h_", ",", "n_"}], "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"IntegerQ", "[", "n", "]"}], ",", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"n", "!"}]], "*", 
           FractionBox[
            RowBox[{
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"h", "+", "d3", "-", "d4", "+", 
                RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}], "*", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"h", "+", "d2", "-", "d1"}], ",", "n"}], "]"}]}], 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{"2", "*", "h"}], ",", "n"}], "]"}]]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", 
                RowBox[{"1", "/", "2"}]}], ")"}], "!"}]]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"h", "+", "d3", "-", "d4"}], ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}], 
               "*", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"h", "+", "d2", "-", "d1", "+", 
                  RowBox[{"1", "/", "2"}]}], ",", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", 
                   RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}], ")"}], "/", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"2", "*", "h"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", "1"}]}], "]"}]}], 
            ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"resdues", ",", " ", 
         RowBox[{"following", " ", "thesis"}], ",", " ", 
         RowBox[{
          RowBox[{"it", "'"}], "s", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", "rs", ")"}]}], " ", "if", " ", "3", "rd", " ", "is", 
          " ", "W"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myResidue", "[", 
         RowBox[{"r_", ",", "s_", ",", "integerQ_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"myResidue", "[", 
          RowBox[{"r", ",", "s", ",", "integerQ"}], "]"}], "=", 
         RowBox[{"If", "[", 
          RowBox[{"integerQ", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"r", "*", "s"}], ")"}]}], "*", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"crs", "[", 
                   RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
               RowBox[{"A", "[", 
                RowBox[{"r", ",", "s"}], "]"}]}], ",", 
              RowBox[{"Assumptions", "\[Rule]", 
               RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
            RowBox[{"Pfusion", "[", 
             RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
            RowBox[{"Pfusionstar", "[", 
             RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"r", "*", "s"}], ")"}]}], "*", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"crs", "[", 
                   RowBox[{"r", ",", "s"}], "]"}], ",", "h"}], "]"}]}], "*", 
               RowBox[{"A", "[", 
                RowBox[{"r", ",", "s"}], "]"}]}], ",", 
              RowBox[{"Assumptions", "\[Rule]", 
               RowBox[{"h", ">", "0"}]}]}], "]"}], "*", 
            RowBox[{"Pfusionstar", "[", 
             RowBox[{"r", ",", "s", ",", "a1", ",", "a2"}], "]"}], "*", 
            RowBox[{"Pfusion", "[", 
             RowBox[{"r", ",", "s", ",", "a4", ",", "a3"}], "]"}]}]}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Do", " ", "recursion", " ", "step", " ", "by", " ", "step"}],
         "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "List", " ", "that", " ", "contains", " ", "the", " ", "functions", 
         " ", "F", " ", "at", " ", "given", " ", "order", " ", "m"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"myFlist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"m", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "NN", ",", 
            RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myFlist", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"2", "*", "m"}], "+", "1"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"myfVWVV", "[", 
             RowBox[{"h", ",", "m"}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"OddQ", "[", 
                 RowBox[{"r", "+", "s"}], "]"}], ",", "0", ",", 
                RowBox[{"Np", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"myResidue", "[", 
                    RowBox[{"r", ",", "s", ",", 
                    RowBox[{"IntegerQ", "[", "m", "]"}]}], "]"}], 
                   RowBox[{"c", "-", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}]], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myFlist", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}], ")"}]}], "+", "1"}], "]"}], 
                    "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"c", "\[Rule]", 
                    RowBox[{"crs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ",", 
                    RowBox[{"h", "\[Rule]", 
                    RowBox[{"h", "+", 
                    RowBox[{"r", "*", 
                    RowBox[{"s", "/", "2"}]}]}]}]}], "}"}]}], ")"}]}], 
                 "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "2", ",", 
                RowBox[{"2", "*", "m"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "1", ",", 
                RowBox[{"2", 
                 RowBox[{"m", "/", "r"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", 
           RowBox[{"1", "/", "2"}], ",", "NN", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "myFlist", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.808914577032393*^9, 3.808914577405366*^9}, {
   3.808914633668633*^9, 3.8089146656974087`*^9}, {3.808914862991274*^9, 
   3.8089148739147263`*^9}, {3.808914931961536*^9, 3.8089149384587107`*^9}, {
   3.8089149988315*^9, 3.808915013069064*^9}, {3.808915076976431*^9, 
   3.808915077101655*^9}, {3.8089151187279882`*^9, 3.808915129134712*^9}, 
   3.808915623709269*^9, {3.808915690215065*^9, 3.8089158138535013`*^9}, {
   3.8089159075708313`*^9, 3.8089161432805367`*^9}, 3.80891631283712*^9, {
   3.8089163769329977`*^9, 3.808916377034446*^9}, {3.80911522686876*^9, 
   3.809115233115007*^9}, {3.8091158837735243`*^9, 3.809115921614011*^9}, {
   3.809116230672597*^9, 3.809116231030999*^9}, {3.809264452659734*^9, 
   3.809264476495926*^9}, {3.809264512823666*^9, 3.809264578534288*^9}, {
   3.809264650372517*^9, 3.80926474952422*^9}, {3.809266688001815*^9, 
   3.809266705142331*^9}, {3.809268557084844*^9, 3.8092686025970173`*^9}, {
   3.809268785282423*^9, 3.8092689078805923`*^9}, {3.809269026300853*^9, 
   3.8092690283118134`*^9}, {3.809269238725569*^9, 3.809269283808752*^9}, {
   3.809283425203043*^9, 3.8092834273578033`*^9}, 3.8092836030201387`*^9, {
   3.809284248477947*^9, 3.809284249617804*^9}, {3.809290171093163*^9, 
   3.8092901846216097`*^9}, {3.809290224322185*^9, 3.8092902658969707`*^9}, {
   3.809290384632805*^9, 3.8092904289566936`*^9}, {3.809291556073415*^9, 
   3.8092915597852707`*^9}, {3.809291659472883*^9, 3.8092916926202383`*^9}, 
   3.809291936668447*^9, {3.809305560948328*^9, 3.809305596470076*^9}, {
   3.809305646768875*^9, 3.80930578218606*^9}, {3.809342192706126*^9, 
   3.809342199531961*^9}, {3.809342238386071*^9, 3.809342260373541*^9}, {
   3.809342325796935*^9, 3.809342350923543*^9}, {3.809342507151582*^9, 
   3.8093425098518133`*^9}, {3.809342545377384*^9, 3.8093425783262253`*^9}, {
   3.8093426496337757`*^9, 3.80934266667654*^9}, {3.8093427126518593`*^9, 
   3.809342714200081*^9}, {3.809343003541257*^9, 3.809343297567141*^9}, {
   3.809343335744608*^9, 3.8093434654944563`*^9}, {3.809343518570959*^9, 
   3.8093435359450293`*^9}, {3.809343617640234*^9, 3.80934362237136*^9}, {
   3.809343736195588*^9, 3.809343789358082*^9}, {3.809343846902618*^9, 
   3.8093438515989943`*^9}, {3.809343939388276*^9, 3.809343991623899*^9}, {
   3.809344062363284*^9, 3.809344108650239*^9}, {3.80934614245317*^9, 
   3.809346153298994*^9}, {3.8093461874234123`*^9, 3.809346231485771*^9}, {
   3.80934634919739*^9, 3.8093463651466513`*^9}, {3.809346424573534*^9, 
   3.809346431158286*^9}, {3.809346494232697*^9, 3.809346562898745*^9}, {
   3.8093465948817167`*^9, 3.809346623330386*^9}, {3.8093466562696238`*^9, 
   3.809346692992464*^9}, {3.80934690315633*^9, 3.8093469163764*^9}, {
   3.8093470263139067`*^9, 3.8093470537879143`*^9}, {3.8093470885391407`*^9, 
   3.809347094213821*^9}, {3.809347844159745*^9, 3.809347871577813*^9}, {
   3.809350322849058*^9, 3.809350349733471*^9}, {3.809350434923379*^9, 
   3.809350440301626*^9}, {3.8093519135730677`*^9, 3.809351916160315*^9}, {
   3.809351946500525*^9, 3.809351949160282*^9}, {3.8093520182132683`*^9, 
   3.809352030396411*^9}, {3.809356673945731*^9, 3.809356677627623*^9}, {
   3.809358896262048*^9, 3.809358967896809*^9}, {3.809359259582841*^9, 
   3.809359299979198*^9}, {3.809359411417841*^9, 3.809359411596944*^9}, {
   3.809359483305297*^9, 3.8093594923037777`*^9}, {3.809360008935924*^9, 
   3.8093600392383347`*^9}, {3.809361675014572*^9, 3.809361686915248*^9}, {
   3.809361743302984*^9, 3.80936175514049*^9}, {3.809365990848152*^9, 
   3.809366050015357*^9}, {3.809366497263525*^9, 3.8093665567498417`*^9}, {
   3.809366672388936*^9, 3.809366689537188*^9}, {3.8093667386490583`*^9, 
   3.809366748866877*^9}, {3.8093668140872583`*^9, 3.809366816485853*^9}, {
   3.809367002514514*^9, 3.8093670063729277`*^9}, {3.809368367975263*^9, 
   3.809368369703822*^9}, {3.809387683899907*^9, 3.80938770608591*^9}, {
   3.8093882794691067`*^9, 3.809388287926005*^9}, {3.809388528042408*^9, 
   3.809388545856669*^9}, {3.8093890168592033`*^9, 3.809389029230013*^9}, {
   3.809389271432001*^9, 3.8093892799634047`*^9}, {3.809390125214958*^9, 
   3.809390139357047*^9}, {3.809390402298725*^9, 3.809390419792101*^9}, {
   3.809433332225669*^9, 3.809433332575385*^9}, {3.8094360511184263`*^9, 
   3.809436092100109*^9}, {3.809436134295456*^9, 3.809436139501721*^9}, {
   3.80943711432652*^9, 3.80943715392467*^9}, {3.809693501568304*^9, 
   3.809693512702375*^9}, {3.809694313738366*^9, 3.8096943247203283`*^9}, {
   3.80969507113737*^9, 3.809695140349082*^9}, {3.809695324548066*^9, 
   3.809695341912396*^9}, {3.8096953988484983`*^9, 3.809695410035946*^9}, {
   3.8096954514745817`*^9, 3.8096954516368237`*^9}, {3.809695532376165*^9, 
   3.8096955467495337`*^9}, {3.809695590769188*^9, 3.8096956875470133`*^9}, {
   3.809717415060938*^9, 3.809717425856616*^9}, {3.8097175152110786`*^9, 
   3.8097175632153*^9}, {3.809717603312388*^9, 3.809717617158792*^9}, {
   3.809717669273978*^9, 3.8097176732995033`*^9}, {3.809717758852072*^9, 
   3.80971780622968*^9}, {3.809717836819591*^9, 3.809717839314423*^9}, {
   3.809717959278524*^9, 3.80971802209798*^9}, {3.809718086642631*^9, 
   3.809718105303192*^9}, {3.809718500280504*^9, 3.809718536174371*^9}, {
   3.809719336962761*^9, 3.809719348361999*^9}, {3.8097207510526657`*^9, 
   3.80972083819125*^9}, {3.809720880167378*^9, 3.8097208827988987`*^9}, {
   3.8097209386509953`*^9, 3.8097210146992493`*^9}, {3.809721068574946*^9, 
   3.809721106892139*^9}, {3.809721156116209*^9, 3.809721199634079*^9}, {
   3.809721338653214*^9, 3.809721350331007*^9}, {3.809721416409656*^9, 
   3.8097214928809223`*^9}, {3.809721614599588*^9, 3.80972165091403*^9}, {
   3.80972168402416*^9, 3.809721737198551*^9}, {3.809721770829338*^9, 
   3.809721770949973*^9}, {3.809721815901073*^9, 3.809721819092444*^9}, {
   3.809722400227623*^9, 3.809722426250305*^9}, {3.809722544604582*^9, 
   3.809722545850696*^9}, {3.809722870723576*^9, 3.8097228761278276`*^9}, {
   3.809722931210639*^9, 3.8097229588939657`*^9}, {3.809723166914859*^9, 
   3.8097232190964937`*^9}, {3.809723319979417*^9, 3.809723372674794*^9}, {
   3.809723418981598*^9, 3.809723540386298*^9}, {3.80972379291846*^9, 
   3.809723836511599*^9}, {3.809724020469099*^9, 3.809724071363357*^9}, {
   3.8097241126807013`*^9, 3.8097241337004633`*^9}, {3.809724237989725*^9, 
   3.809724245607589*^9}, {3.809724409732099*^9, 3.809724444737796*^9}, {
   3.8097244780456657`*^9, 3.809724505263013*^9}, {3.809724551728362*^9, 
   3.809724556626932*^9}, 3.8097245919741993`*^9, {3.809724679860688*^9, 
   3.8097247038011017`*^9}, {3.809724842919105*^9, 3.8097248516952*^9}, {
   3.809725027962862*^9, 3.809725087537669*^9}, {3.809725206479867*^9, 
   3.809725211522957*^9}, {3.809725258382506*^9, 3.809725260320133*^9}, {
   3.809725537651044*^9, 3.8097255405424223`*^9}, {3.809725570638855*^9, 
   3.809725594278631*^9}, {3.809725697075076*^9, 3.809725755919198*^9}, {
   3.8097257900839233`*^9, 3.8097258712407722`*^9}, {3.809725932289671*^9, 
   3.809726090259194*^9}, {3.809726259596738*^9, 3.8097263831837683`*^9}, {
   3.8097329095593653`*^9, 3.809732910484972*^9}, {3.80973353252556*^9, 
   3.809733543376177*^9}, {3.809733742545826*^9, 3.8097337481351213`*^9}, {
   3.809733923094124*^9, 3.809733939036973*^9}, {3.809734112112337*^9, 
   3.809734113861462*^9}, {3.809734145305377*^9, 3.80973414562479*^9}, {
   3.8097343589599943`*^9, 3.809734363947969*^9}, {3.8097393711927013`*^9, 
   3.809739393317511*^9}, {3.8097396748180237`*^9, 3.8097396779756107`*^9}, {
   3.809739710849875*^9, 3.809739717187928*^9}, {3.809739877461384*^9, 
   3.80973987758422*^9}, {3.809740250620246*^9, 3.80974026092623*^9}, {
   3.8097402934934893`*^9, 3.8097402992291393`*^9}, {3.809741390744681*^9, 
   3.8097413996560717`*^9}, {3.809741795538025*^9, 3.809741882995747*^9}, {
   3.809781578026393*^9, 3.809781579949691*^9}, {3.809781613573907*^9, 
   3.8097816949912167`*^9}, {3.809781991976142*^9, 3.809782373806342*^9}, {
   3.809785556195232*^9, 3.809785662597348*^9}, {3.8097857274368143`*^9, 
   3.8097857767506647`*^9}, {3.8097860574776573`*^9, 3.809786221966078*^9}, {
   3.8097863116941833`*^9, 3.809786369436475*^9}, {3.809786506790337*^9, 
   3.8097866257846813`*^9}, {3.809787296247816*^9, 3.809787297710985*^9}, {
   3.809787333573135*^9, 3.8097873375344753`*^9}, {3.8097876520290823`*^9, 
   3.809787695623966*^9}, {3.809787917743256*^9, 3.809788004919623*^9}, {
   3.809788083210115*^9, 3.809788090438559*^9}, {3.809788122671104*^9, 
   3.809788138810354*^9}, {3.8097882618785458`*^9, 3.809788276725004*^9}, {
   3.809788351716525*^9, 3.8097883668290167`*^9}, {3.809788425976449*^9, 
   3.809788458863228*^9}, {3.809790375841831*^9, 3.809790455680642*^9}, {
   3.809790487148505*^9, 3.809790522472061*^9}, {3.809790587553207*^9, 
   3.8097906057769413`*^9}, {3.809790637287303*^9, 3.809790804150694*^9}, {
   3.809790861693984*^9, 3.809790862522434*^9}, {3.8097909573032923`*^9, 
   3.8097910156153793`*^9}, {3.809791222895228*^9, 3.8097912274464817`*^9}, {
   3.809791278657188*^9, 3.809791300966867*^9}, {3.809791352466484*^9, 
   3.8097913730879583`*^9}, {3.809791417773279*^9, 3.809791498586473*^9}, {
   3.809792948821967*^9, 3.809792949499393*^9}, {3.809797365053302*^9, 
   3.8097973723787317`*^9}, {3.809797791737938*^9, 3.809797833159462*^9}, {
   3.8097979962740192`*^9, 3.8097980099243*^9}, {3.8097997132868347`*^9, 
   3.8097997147519712`*^9}, {3.809980143043055*^9, 3.809980143934507*^9}, {
   3.809990620096381*^9, 3.809990649278302*^9}, {3.809990691687974*^9, 
   3.80999069516607*^9}, {3.813406732776896*^9, 3.813406737412676*^9}, {
   3.813406775732601*^9, 3.813406814226055*^9}, {3.8134068503541613`*^9, 
   3.813406864064809*^9}, {3.813407287628858*^9, 3.813407294552915*^9}, {
   3.813407518807233*^9, 3.813407542233268*^9}, {3.813407800396165*^9, 
   3.813407814708118*^9}, {3.813408058567601*^9, 3.813408067034363*^9}, {
   3.813408124561648*^9, 3.8134081317046633`*^9}, {3.813408208699053*^9, 
   3.813408209465337*^9}, {3.813409407961692*^9, 3.8134094105443487`*^9}, {
   3.813527767692605*^9, 3.813527786613977*^9}, {3.813580961824868*^9, 
   3.813580965172577*^9}, {3.81358129911347*^9, 3.813581299236376*^9}, {
   3.813594875058876*^9, 3.813594907394937*^9}, {3.813611133187731*^9, 
   3.813611148563364*^9}, {3.813611329534235*^9, 3.8136113659697733`*^9}, {
   3.813611443743487*^9, 3.813611450714428*^9}, {3.8136127578077106`*^9, 
   3.813612777724452*^9}, {3.8136129415528803`*^9, 3.813612942825923*^9}, {
   3.813612976026589*^9, 3.8136129771242332`*^9}, {3.813613164380534*^9, 
   3.8136131815025787`*^9}, {3.8136132135863323`*^9, 3.813613247470392*^9}, {
   3.8136132920442247`*^9, 3.8136132940298223`*^9}, {3.813613331343327*^9, 
   3.8136133331527157`*^9}, {3.813613595599854*^9, 3.813613604511986*^9}, {
   3.813613635010651*^9, 3.813613636660882*^9}, {3.813618133674261*^9, 
   3.813618133840411*^9}, {3.8136220828698072`*^9, 3.813622089821865*^9}, {
   3.8136241589710484`*^9, 3.8136241675644007`*^9}, {3.8136254419387217`*^9, 
   3.813625444309043*^9}, {3.813625481569757*^9, 3.813625481819368*^9}, {
   3.813625528993593*^9, 3.8136255290789003`*^9}, {3.813625559416595*^9, 
   3.813625561239235*^9}, {3.813625649123767*^9, 3.81362565042161*^9}, {
   3.813625680884221*^9, 3.8136256820946913`*^9}, {3.813631852270403*^9, 
   3.813631902619514*^9}, {3.8136319436350603`*^9, 3.813631947967751*^9}, {
   3.813632849176749*^9, 3.8136328622883987`*^9}, {3.813632943220697*^9, 
   3.813632966718875*^9}, 3.813673110866578*^9, {3.8136732521601048`*^9, 
   3.8136732570391808`*^9}, {3.813674241568536*^9, 3.813674245960198*^9}, {
   3.81367618637464*^9, 3.813676192099359*^9}, {3.813676476456789*^9, 
   3.8136764790976467`*^9}, {3.813676552196443*^9, 3.813676585556522*^9}, {
   3.814049585336385*^9, 3.814049593658514*^9}, {3.814299290499515*^9, 
   3.814299294391096*^9}, {3.8142993278886337`*^9, 3.814299354234501*^9}, 
   3.8142995395300493`*^9, {3.814299584396727*^9, 3.814299605433194*^9}, {
   3.814299703364265*^9, 3.8142997071056137`*^9}, {3.81429974399594*^9, 
   3.814299745163166*^9}, {3.814299828241084*^9, 3.8142998334152117`*^9}, {
   3.8142999665988073`*^9, 3.814299977106388*^9}, {3.814301091260601*^9, 
   3.814301100996048*^9}, {3.814301167749819*^9, 3.814301169193245*^9}, {
   3.814301229956999*^9, 3.814301242690003*^9}, {3.81430140543531*^9, 
   3.814301408040044*^9}, {3.8143015556622066`*^9, 3.814301557333625*^9}, {
   3.8143015916035223`*^9, 3.8143015937711143`*^9}, {3.814301629811698*^9, 
   3.814301637703044*^9}, {3.814302984971772*^9, 3.8143029856857977`*^9}, {
   3.8143030478045883`*^9, 3.814303092360317*^9}, {3.8143033619964952`*^9, 
   3.814303378049306*^9}, {3.81430357894921*^9, 3.814303596266048*^9}, {
   3.814304219119623*^9, 3.8143042812577257`*^9}, {3.814304869521262*^9, 
   3.814304881537992*^9}, {3.8143050101140842`*^9, 3.814305011831588*^9}, 
   3.814305103996414*^9, {3.814305195426901*^9, 3.8143051964776783`*^9}, {
   3.8143052609242973`*^9, 3.814305301085568*^9}, {3.814305410884067*^9, 
   3.814305451328033*^9}, {3.814305493008803*^9, 3.814305502656323*^9}, {
   3.814532555548655*^9, 3.814532562594365*^9}, {3.8145326529318438`*^9, 
   3.814532680817137*^9}, {3.814532816365796*^9, 3.81453283001684*^9}, {
   3.81453287196605*^9, 3.814532891153067*^9}, {3.814533303100539*^9, 
   3.814533348349002*^9}, 3.816350222043111*^9, {3.816350277363535*^9, 
   3.816350290560707*^9}, {3.816350346914811*^9, 3.816350356809375*^9}, {
   3.8163507997325974`*^9, 3.816350805776224*^9}, {3.816351005761896*^9, 
   3.816351021918778*^9}, {3.816351096627083*^9, 3.816351133126441*^9}, {
   3.8163512598994827`*^9, 3.816351261622191*^9}, {3.8163515924417267`*^9, 
   3.816351610643989*^9}, {3.8163517222269*^9, 3.81635174382979*^9}, {
   3.816363847871826*^9, 3.816363858348488*^9}, {3.816366154930253*^9, 
   3.816366160881366*^9}, 3.816366804146741*^9, {3.816369347809946*^9, 
   3.816369359824501*^9}, {3.816373394328874*^9, 3.816373468529008*^9}, {
   3.816373513106419*^9, 3.8163735300591927`*^9}, {3.816442486826104*^9, 
   3.816442591442494*^9}, {3.816442711593342*^9, 3.816442723240049*^9}, {
   3.81644276194753*^9, 3.81644276699973*^9}, {3.816442850744832*^9, 
   3.816442984948902*^9}, {3.816443554456223*^9, 3.816443579639241*^9}, {
   3.816443741463368*^9, 3.816443743965602*^9}, {3.8164437826313972`*^9, 
   3.816443793775372*^9}, {3.816443946406457*^9, 3.816444000185617*^9}, {
   3.816444095109212*^9, 3.816444097154751*^9}, {3.816444288969837*^9, 
   3.816444320554246*^9}, {3.816444353060308*^9, 3.816444355164907*^9}, {
   3.816444486745373*^9, 3.816444533371026*^9}, {3.816444571792116*^9, 
   3.8164446091028347`*^9}, {3.816533164436364*^9, 3.816533164858759*^9}, 
   3.8167161314605703`*^9, {3.81671621718585*^9, 3.8167162379502707`*^9}, {
   3.816716363247375*^9, 3.8167163634127607`*^9}, {3.8167171915624943`*^9, 
   3.816717226530363*^9}, {3.8167172997170153`*^9, 3.816717336550461*^9}, 
   3.816717417533317*^9, {3.81672051886909*^9, 3.816720538239037*^9}, {
   3.816721000009515*^9, 3.816721000364624*^9}, {3.816956421772517*^9, 
   3.81695647952239*^9}, {3.8230846974774237`*^9, 3.823084712291206*^9}, {
   3.824902631849464*^9, 3.8249026428053493`*^9}, 3.8249027586476183`*^9, {
   3.84975751007205*^9, 3.849757511663281*^9}, {3.849757586380612*^9, 
   3.849757588244363*^9}, {3.849757696021594*^9, 3.8497576965459843`*^9}, {
   3.850587315596534*^9, 3.850587338495508*^9}, {3.8510179897433233`*^9, 
   3.851018006598316*^9}, {3.85101804097156*^9, 3.851018053506256*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2398da48-26dd-4642-afe1-35314973584f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.851017837829083*^9, 
  3.8510178392737617`*^9}},ExpressionUUID->"02fc5728-4fcb-4a19-bfae-\
2436b2fa2f1c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Liouville structure constants at b=1", "Section",
 CellChangeTimes->{{3.851012074707246*^9, 
  3.8510120894862328`*^9}},ExpressionUUID->"ab79e93b-25db-40c9-a6d0-\
55ef32c0dc31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"set", " ", "b"}], "=", "1"}], ",", " ", 
    RowBox[{"Q", "=", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"precg", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myGamma1", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "\[Pi]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"z", "/", "2"}], ")"}]}], "/", 
       RowBox[{"BarnesG", "[", "z", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsilon1", "[", "z_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"myGamma1", "[", "z", "]"}], "*", 
       RowBox[{"myGamma1", "[", 
        RowBox[{"2", "-", "z"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsNS", "[", "z_", "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"z", "/", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"z", "/", "2"}]}], "]"}]], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"myUpsilon1", "[", 
         RowBox[{"z", "/", "2"}], "]"}], ")"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsR", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"myUpsilon1", "[", 
        RowBox[{
         RowBox[{"z", "/", "2"}], "+", 
         RowBox[{"1", "/", "2"}]}], "]"}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"myDOZZ", " ", "already", " ", 
      RowBox[{"has", " ", "\\", "sqrt"}], " ", "external", " ", "phases", " ",
       "into", " ", "the", " ", "formula", " ", 
      RowBox[{"below", ".", " ", "so"}], " ", "myDOZZ", " ", "is", " ", "a", 
      " ", "real", " ", "function", " ", "of", " ", "P1"}], ",", "P2", ",", 
     "P3"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDOZZ", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"myUpsilon1", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "*", "P1", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P1"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P2", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P2"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P3", "+", "P1", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P3", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P3"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mySphase", "[", "P_", "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "*", "I", "*", "P"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "*", "I", "*", "P"}], "]"}]], ")"}], "^", 
       "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mySqrtSphase", "[", "P_", "]"}], ":=", 
     RowBox[{"I", "*", 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "*", "I", "*", "P"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "I", "*", "P"}], "]"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"N", "=", 
     RowBox[{"1", " ", "Liovulle"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"include", " ", "\\", "sqrt"}], " ", "of", " ", "phases", " ", 
       "so", " ", "that", " ", "the", " ", "3"}], "-", 
      RowBox[{
      "pt", " ", "functions", " ", "are", " ", "real", " ", "functions", " ", 
       "of", " ", "P1"}]}], ",", "P2", ",", "P3"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"NS", " ", "sector"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDNSphase", "[", "P_", "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"I", "*", "P"}], "]"}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "I"}], "*", "P"}], "]"}]}], ")"}], "^", "2"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mySqrtDNSphase", "[", "P_", "]"}], ":=", 
     RowBox[{"I", "*", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"I", "*", "P"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "P"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycVVV", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"mySqrtDNSphase", "[", "P1", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P2", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P3", "]"}]}]], "*", 
      FractionBox["1", "2"], "*", 
      FractionBox["1", 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P1"}]}], "]"}], 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P2"}]}], "]"}], 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P3", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycVtVV", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"mySqrtDNSphase", "[", "P1", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P2", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P3", "]"}]}]], "*", 
      FractionBox["1", 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P1"}]}], "]"}], 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P2"}]}], "]"}], 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P3", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"R", " ", "sector"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDRphase", "[", "P_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{"I", "*", "P"}]}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"I", "*", "P"}]}], "]"}]}], ")"}], "^", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mySqrtDRphase", "[", "P_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"I", "*", "P"}]}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"I", "*", "P"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycRRVp", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"mySqrtDRphase", "[", "p1", "]"}], "*", 
        RowBox[{"mySqrtDRphase", "[", "p2", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P3", "]"}]}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p1"}]}], "]"}], 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p2", "+", "P3", "-", "p1"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p2"}]}], "]"}], 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "P3", "-", "p2"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsNS", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "-", "P3"}], ")"}]}]}], "]"}]]}], "+", 
        
        RowBox[{
         FractionBox["1", 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p1"}]}], "]"}], 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p2", "+", "P3", "-", "p1"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p2"}]}], "]"}], 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "P3", "-", "p2"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsNS", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "-", "P3"}], ")"}]}]}], "]"}]]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycRRVm", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"mySqrtDRphase", "[", "p1", "]"}], "*", 
        RowBox[{"mySqrtDRphase", "[", "p2", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P3", "]"}]}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p1"}]}], "]"}], 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p2", "+", "P3", "-", "p1"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p2"}]}], "]"}], 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "P3", "-", "p2"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsNS", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "-", "P3"}], ")"}]}]}], "]"}]]}], "-", 
        
        RowBox[{
         FractionBox["1", 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p1"}]}], "]"}], 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p2", "+", "P3", "-", "p1"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsR", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "p2"}]}], "]"}], 
          RowBox[{"myUpsR", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "P3", "-", "p2"}], ")"}]}]}], "]"}]], "*", 
         FractionBox[
          RowBox[{"myUpsNS", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
          RowBox[{"myUpsNS", "[", 
           RowBox[{"1", "+", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2", "-", "P3"}], ")"}]}]}], "]"}]]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"OR", " ", "in", " ", "a", " ", "better", " ", "basis"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycRRVnewp", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"mySqrtDRphase", "[", "p1", "]"}], "*", 
        RowBox[{"mySqrtDRphase", "[", "p2", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P3", "]"}]}]], "*", 
      FractionBox["1", 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsR", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "p1"}]}], "]"}], 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p2", "+", "P3", "-", "p1"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsR", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "p2"}]}], "]"}], 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "P3", "-", "p2"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2", "-", "P3"}], ")"}]}]}], "]"}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycRRVnewm", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"mySqrtDRphase", "[", "p1", "]"}], "*", 
        RowBox[{"mySqrtDRphase", "[", "p2", "]"}], "*", 
        RowBox[{"mySqrtDNSphase", "[", "P3", "]"}]}]], "*", 
      FractionBox["1", 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2", "+", "P3"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsR", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "p1"}]}], "]"}], 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p2", "+", "P3", "-", "p1"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsR", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "p2"}]}], "]"}], 
       RowBox[{"myUpsR", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "P3", "-", "p2"}], ")"}]}]}], "]"}]], "*", 
      FractionBox[
       RowBox[{"myUpsNS", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", "I", "*", "P3"}]}], "]"}], 
       RowBox[{"myUpsNS", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2", "-", "P3"}], ")"}]}]}], "]"}]]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.717373304497332*^9, 3.717373310092951*^9}, {
   3.717373649929722*^9, 3.7173736520271397`*^9}, {3.717374429838024*^9, 
   3.717374481977995*^9}, {3.7173745889589787`*^9, 3.717374591055148*^9}, {
   3.717377538157583*^9, 3.717377551836853*^9}, {3.717509826778531*^9, 
   3.717509849765403*^9}, {3.717509921086424*^9, 3.717510002120288*^9}, {
   3.717510072629883*^9, 3.717510095760579*^9}, {3.717510348091243*^9, 
   3.7175105048656883`*^9}, {3.717628628088215*^9, 3.717628646746016*^9}, 
   3.718395173848443*^9, {3.7286625290266047`*^9, 3.7286625294970627`*^9}, {
   3.7288349742222347`*^9, 3.728834982908002*^9}, {3.728835092812903*^9, 
   3.728835118928175*^9}, {3.732211095183773*^9, 3.7322110960353537`*^9}, 
   3.732216713142696*^9, {3.732273833023652*^9, 3.732273833673707*^9}, {
   3.732275905338628*^9, 3.7322759750890083`*^9}, {3.7322891417445183`*^9, 
   3.732289146031921*^9}, 3.73229431236165*^9, {3.7323051380543413`*^9, 
   3.7323051494267597`*^9}, {3.7368722028813047`*^9, 3.736872287187748*^9}, {
   3.736872318091844*^9, 3.7368723963816767`*^9}, {3.740112788488504*^9, 
   3.7401128144357767`*^9}, {3.7437992934476*^9, 3.743799296621046*^9}, {
   3.7439431639402514`*^9, 3.743943233394*^9}, {3.7443065154845457`*^9, 
   3.744306517613434*^9}, {3.7443070447619677`*^9, 3.744307046796075*^9}, {
   3.7443285684201937`*^9, 3.744328568537678*^9}, {3.74432891982831*^9, 
   3.744328940557164*^9}, {3.74472975550537*^9, 3.7447297571202507`*^9}, {
   3.74760636105352*^9, 3.747606383321529*^9}, 3.747702262602599*^9, 
   3.7477029390326967`*^9, 3.747758642672057*^9, {3.747758681936102*^9, 
   3.74775869134776*^9}, 3.7680562897108192`*^9, {3.792415739717505*^9, 
   3.792415740091483*^9}, {3.7924157819660263`*^9, 3.79241579901622*^9}, {
   3.792415953756146*^9, 3.792416035413579*^9}, {3.7924976778498707`*^9, 
   3.792497689660819*^9}, {3.7924978162970877`*^9, 3.792498040748715*^9}, {
   3.792498077572571*^9, 3.7924981286328573`*^9}, {3.792498194904085*^9, 
   3.7924982142447557`*^9}, {3.792519710718598*^9, 3.792519724903646*^9}, {
   3.792519756227397*^9, 3.792519804578025*^9}, {3.792520800227277*^9, 
   3.792520812275364*^9}, {3.792526844618547*^9, 3.7925269217305193`*^9}, {
   3.792526970094664*^9, 3.792527032892641*^9}, {3.792527135793017*^9, 
   3.792527137568821*^9}, {3.7925271713420353`*^9, 3.792527171492279*^9}, {
   3.792528342545663*^9, 3.792528383090625*^9}, {3.792528673204893*^9, 
   3.792528720876554*^9}, {3.808743997435546*^9, 3.808744004553343*^9}, {
   3.8087442829400463`*^9, 3.8087442999535103`*^9}, {3.808744591404251*^9, 
   3.808744597740384*^9}, {3.80874467592846*^9, 3.80874476009155*^9}, {
   3.808744820441181*^9, 3.808745022402816*^9}, {3.80874506453372*^9, 
   3.808745087177878*^9}, {3.808745119591505*^9, 3.808745137478292*^9}, {
   3.808745208133712*^9, 3.808745251128152*^9}, {3.808745306390415*^9, 
   3.80874532639037*^9}, {3.808745574808146*^9, 3.808745633515119*^9}, {
   3.8087509945429707`*^9, 3.808751092545988*^9}, {3.808918026820098*^9, 
   3.808918174368354*^9}, {3.80891825636502*^9, 3.80891825734282*^9}, {
   3.820617640026126*^9, 3.820617640550795*^9}, {3.82085069394341*^9, 
   3.820850694602394*^9}, {3.8253766562757196`*^9, 3.825376657120758*^9}, {
   3.85101768627105*^9, 3.851017750084474*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7fd31289-a291-404c-96c3-9880a0c8c604"]
}, Closed]],

Cell[CellGroupData[{

Cell["sample verification of crossing symmetry", "Section",
 CellChangeTimes->{{3.851018137902046*^9, 
  3.851018144708509*^9}},ExpressionUUID->"5578a21b-cdeb-45ad-91a4-\
f5a3ef27043b"],

Cell[CellGroupData[{

Cell["\<\
verify second line of (A.4): crossing of < V_4 W_3 W_2 V_1 > for b->1\
\>", "Subsection",
 CellChangeTimes->{{3.851018150510024*^9, 3.851018229178218*^9}, {
  3.851018318034923*^9, 
  3.851018320603956*^9}},ExpressionUUID->"27ece144-61aa-47f2-a450-\
588f4fff794b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"27", "/", "2"}], "+", 
        RowBox[{"1", "/", "100000"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "/", "3"}], "*", "cc"}], "-", "1"}], ")"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Q", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<b = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"b", "//", "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<***************************\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"3", "/", "5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"w1", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"w2", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"w3", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"w4", "^", "2"}]}], ")"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{w4, w3, w2, w1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w4", ",", "w3", ",", "w2", ",", "w1"}], "}"}], "//", "N"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{h4, h3, h2, h1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "h3", ",", "h2", ",", "h1"}], "}"}], "//", "N"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qorder", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<qorder = \>\"", "<>", 
      RowBox[{"ToString", "[", "qorder", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.809368551373438*^9, 3.80936865282199*^9}, {
   3.809368700310082*^9, 3.809368700489447*^9}, 3.809389789331531*^9, {
   3.809390086855835*^9, 3.809390092714231*^9}, {3.8097933156761103`*^9, 
   3.809793334086792*^9}, {3.816714616697179*^9, 3.816714648698303*^9}, {
   3.817315563665971*^9, 3.817315581293168*^9}, {3.817320501648629*^9, 
   3.817320501791561*^9}, {3.817341264706739*^9, 3.817341280369378*^9}, {
   3.817341336928985*^9, 3.817341350584194*^9}, {3.817341393949873*^9, 
   3.8173414046051683`*^9}, {3.819660448699452*^9, 3.819660487900272*^9}, {
   3.819663089118348*^9, 3.819663094780636*^9}, {3.819673080392653*^9, 
   3.819673081602995*^9}, {3.81967372201574*^9, 3.819673722134157*^9}, {
   3.819738436549871*^9, 3.819738438174259*^9}, {3.820342016952881*^9, 
   3.820342017014876*^9}, {3.820342052246134*^9, 3.820342166240654*^9}, {
   3.820342296370904*^9, 3.820342307614554*^9}, {3.8203540019211607`*^9, 
   3.820354012707308*^9}, {3.820354128282387*^9, 3.820354137594288*^9}, {
   3.820423354364156*^9, 3.820423354587585*^9}, {3.820433154645595*^9, 
   3.820433154693368*^9}, {3.820585316035995*^9, 3.8205853161710663`*^9}, {
   3.820588677530066*^9, 3.820588677607161*^9}, {3.820588812748568*^9, 
   3.8205888141715918`*^9}, {3.8205930673982267`*^9, 3.820593070474519*^9}, {
   3.820597137896776*^9, 3.8205971380048237`*^9}, {3.820601400057349*^9, 
   3.820601445627758*^9}, 3.8206014797177277`*^9, {3.820601680775408*^9, 
   3.820601685526785*^9}, {3.820606275698614*^9, 3.820606282566876*^9}, {
   3.820617718004182*^9, 3.820617766343938*^9}, {3.820709636731608*^9, 
   3.8207096379977407`*^9}, {3.820850603594603*^9, 3.820850667873344*^9}, {
   3.820859399270423*^9, 3.820859421545961*^9}, {3.820859471077791*^9, 
   3.8208594958236094`*^9}, {3.8208601075121317`*^9, 3.820860156646224*^9}, {
   3.820880168975322*^9, 3.8208801720883293`*^9}, {3.820880350406348*^9, 
   3.82088035057734*^9}, {3.824409013640399*^9, 3.824409028171678*^9}, {
   3.82440907177705*^9, 3.824409074856641*^9}, {3.824409105451749*^9, 
   3.824409257143489*^9}, {3.8244100501075077`*^9, 3.8244100549680347`*^9}, 
   3.824578516913068*^9, {3.824579322437064*^9, 3.824579345895578*^9}, {
   3.824925276022532*^9, 3.8249252777795267`*^9}, 3.825067759758359*^9, {
   3.825191780556633*^9, 3.825191780772065*^9}, {3.82519220814859*^9, 
   3.8251922082970333`*^9}, {3.8271485382761507`*^9, 3.827148571926598*^9}, {
   3.827157267224573*^9, 3.827157313664795*^9}, {3.82715851704536*^9, 
   3.827158546900587*^9}, {3.830524671800639*^9, 3.830524671993347*^9}, {
   3.843293624170701*^9, 3.8432936545647182`*^9}, {3.843293778231988*^9, 
   3.843293779602103*^9}, {3.8433214422599087`*^9, 3.843321496457644*^9}, {
   3.843331783222769*^9, 3.843331807471178*^9}, {3.843343030093445*^9, 
   3.843343037036892*^9}, {3.843343760578537*^9, 3.843343769071569*^9}, {
   3.8433449607697277`*^9, 3.843344970646456*^9}, {3.8433879314045067`*^9, 
   3.843387975128037*^9}, {3.849735857585588*^9, 3.849735859432397*^9}, {
   3.8497359691548758`*^9, 3.8497360107981777`*^9}, {3.8498051285580273`*^9, 
   3.849805138282373*^9}, {3.84981071596881*^9, 3.849810720545541*^9}, {
   3.849814543462346*^9, 3.849814563150148*^9}, {3.850316020567815*^9, 
   3.8503160246442747`*^9}, {3.8510183043865633`*^9, 3.8510183409439297`*^9}},
 
 CellLabel->"In[26]:=",ExpressionUUID->"9c1119e6-912b-4325-8003-b7f0d3713e98"],

Cell[CellGroupData[{

Cell[BoxData["\<\"b = 0.999088\"\>"], "Print",
 CellChangeTimes->{3.851018496257715*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5ca2f8ba-e50d-4831-aef9-80df965bfdc6"],

Cell[BoxData["\<\"***************************\"\>"], "Print",
 CellChangeTimes->{3.8510184962593107`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c08b13f3-d245-49f1-9163-6eaeec7ff02e"],

Cell[BoxData["\<\"{w4, w3, w2, w1} = {0.6, 0.25, 0.333333, 0.5}\"\>"], "Print",
 CellChangeTimes->{3.851018496260542*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"523fed7b-4f8e-4c87-8b3e-a0c01bcd3dc6"],

Cell[BoxData["\<\"{h4, h3, h2, h1} = {0.68, 0.53125, 0.555556, 0.625}\"\>"], \
"Print",
 CellChangeTimes->{3.85101849626129*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"323838a6-d4eb-4fc6-83a5-9b969eec6e6e"],

Cell[BoxData["\<\"qorder = 8\"\>"], "Print",
 CellChangeTimes->{3.851018496262031*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9eaa7a7a-3c3b-4613-97bb-303e9d6dc60d"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.851018359596384*^9, 
  3.851018359764043*^9}},ExpressionUUID->"b4be5a38-db1f-48ad-9b3b-\
185812c2ca95"],

Cell["direct channel blocks", "Text",
 CellChangeTimes->{{3.85101839215527*^9, 
  3.8510184027874327`*^9}},ExpressionUUID->"84c80bd6-f846-4055-b55a-\
652e70aa2f64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"c", "-", 
    RowBox[{"recursion", " ", "blocks"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"crecVWWV0", "=", 
     RowBox[{"N1S4CBcNSrecurVWWV", "[", 
      RowBox[{
      "qorder", ",", "h1", ",", "h2", ",", "h3", ",", "h4", ",", "prec"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "change", " ", "of", " ", "variables", " ", "to", " ", "EllipticNomeQ"}],
      ",", " ", 
     RowBox[{"and", " ", "extract", " ", "elliptic", " ", "block", " ", "H", 
      RowBox[{"(", "q", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myHintVWWV0", "[", 
      RowBox[{"h_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "q"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"h", "-", 
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"EllipticTheta", "[", 
               RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"3", "/", "2"}], "*", 
                 RowBox[{"Q", "^", "2"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", 
                   RowBox[{"(", 
                    RowBox[{"h2", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                   RowBox[{"(", 
                    RowBox[{"h3", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "*", 
         RowBox[{"z", "^", 
          RowBox[{"(", 
           RowBox[{"h", "-", "h1", "-", 
            RowBox[{"(", 
             RowBox[{"h2", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"crecVWWV0", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", "l", ")"}]}], "+", "1"}], "]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"c", "\[Rule]", "cc"}], "}"}]}], ")"}], "*", 
            RowBox[{"z", "^", 
             RowBox[{"(", "l", ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "qorder", ",", "1"}], "}"}]}], 
          "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"InverseEllipticNomeQ", "[", "q", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "qorder"}], "}"}]}], "]"}]}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"myHhalfintVWWV0", "[", 
      RowBox[{"h_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "q"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"h", "-", 
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"EllipticTheta", "[", 
               RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"3", "/", "2"}], "*", 
                 RowBox[{"Q", "^", "2"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", 
                   RowBox[{"(", 
                    RowBox[{"h2", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                   RowBox[{"(", 
                    RowBox[{"h3", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "*", 
         RowBox[{"z", "^", 
          RowBox[{"(", 
           RowBox[{"h", "-", "h1", "-", 
            RowBox[{"(", 
             RowBox[{"h2", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"crecVWWV0", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", "l", ")"}]}], "+", "1"}], "]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"c", "\[Rule]", "cc"}], "}"}]}], ")"}], "*", 
            RowBox[{"z", "^", 
             RowBox[{"(", "l", ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"1", "/", "2"}], ",", "qorder", ",", "1"}], "}"}]}], 
          "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"InverseEllipticNomeQ", "[", "q", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "qorder"}], "}"}]}], "]"}]}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "the", " ", "Virasoro", " ", "conformal", " ", "blocks"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321VWWVe", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
             RowBox[{"(", 
              RowBox[{"h2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
             RowBox[{"(", 
              RowBox[{"h2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{"h3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myHintVWWV0", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321VWWVo", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
             RowBox[{"(", 
              RowBox[{"h2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
             RowBox[{"(", 
              RowBox[{"h2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{"h3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myHhalfintVWWV0", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"print", " ", "out"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Elliptic block test:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<HVWWVe(q) = \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"myHintVWWV0", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "q"}], "]"}], "//", "N"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<HVWWVo(q) = \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"myHhalfintVWWV0", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "q"}], "]"}], "//", "N"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Testing conformal blocks.\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"z", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "+", 
        RowBox[{
         RowBox[{"3", "/", "5"}], "*", "I"}]}], ",", "prec"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cb4321VWWVe", "[", 
       RowBox[{
        RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
     "N"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cb4321VWWVo", "[", 
       RowBox[{
        RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
     "N"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "z", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8244098579014597`*^9, 3.824409884331978*^9}, 
   3.824409931628961*^9, {3.824410079758626*^9, 3.824410145594574*^9}, {
   3.824410193489916*^9, 3.8244102014453*^9}, {3.824410429455223*^9, 
   3.824410429729911*^9}, {3.82441063199072*^9, 3.824410646929687*^9}, {
   3.824579463927176*^9, 3.824579464653112*^9}, {3.824580325810524*^9, 
   3.824580328763857*^9}, {3.830869557665011*^9, 3.830869557803606*^9}, {
   3.8312231574938507`*^9, 3.831223160695437*^9}, {3.8432938965853453`*^9, 
   3.843293918847546*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"14580293-27c3-4c9c-9b0f-f4cfa14231e7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Elliptic block test:\"\>"], "Print",
 CellChangeTimes->{3.851018577694072*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"6171decc-4dfe-4705-b607-4583bf9085de"],

Cell[BoxData["\<\"HVWWVe(q) = \"\>"], "Print",
 CellChangeTimes->{3.851018577701782*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"dbb8083d-ca39-4b55-80f1-70e5bedc383a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.0998737373737373`", " ", "q"}], "+", 
  RowBox[{"15.824538587885476`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21.09367085588721`", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"40.39404481839401`", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"42.09193226523207`", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"64.67694037897625`", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"62.25150222863582`", " ", 
   SuperscriptBox["q", "7"]}]}]], "Print",
 CellChangeTimes->{3.8510185778128567`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c285f9e3-3cf2-40bf-9484-2c68fb7410c7"],

Cell[BoxData["\<\"HVWWVo(q) = \"\>"], "Print",
 CellChangeTimes->{3.8510185778141537`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7bc1680f-58a5-44c1-85de-912d6a8fe163"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "1.7823926767676768`"}], " ", 
   SqrtBox["q"]}], "-", 
  RowBox[{"6.738809221289842`", " ", 
   SuperscriptBox["q", 
    RowBox[{"3", "/", "2"}]]}], "-", 
  RowBox[{"13.848138977969848`", " ", 
   SuperscriptBox["q", 
    RowBox[{"5", "/", "2"}]]}], "-", 
  RowBox[{"20.488098285468837`", " ", 
   SuperscriptBox["q", 
    RowBox[{"7", "/", "2"}]]}], "-", 
  RowBox[{"29.813082433782572`", " ", 
   SuperscriptBox["q", 
    RowBox[{"9", "/", "2"}]]}], "-", 
  RowBox[{"35.18705938803125`", " ", 
   SuperscriptBox["q", 
    RowBox[{"11", "/", "2"}]]}], "-", 
  RowBox[{"44.40902753875734`", " ", 
   SuperscriptBox["q", 
    RowBox[{"13", "/", "2"}]]}], "-", 
  RowBox[{"58.24378366404373`", " ", 
   SuperscriptBox["q", 
    RowBox[{"15", "/", "2"}]]}]}]], "Print",
 CellChangeTimes->{3.851018577981078*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a1a63d07-a438-4c73-83cb-b017fe854ed7"],

Cell[BoxData["\<\"Testing conformal blocks.\"\>"], "Print",
 CellChangeTimes->{3.8510185779823103`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"ecaefd32-121b-4438-9183-eb94260803ca"],

Cell[BoxData[
 RowBox[{"1.3109708952736965`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.18058411587390863`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{3.851018578117467*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b23681c4-200a-4c49-8b9b-c97a01c65805"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.3051714889777302`"}], "-", 
  RowBox[{"0.4379494400515853`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{3.851018578303711*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"994839ae-75ca-4abf-8f31-0115aee98ccb"]
}, Open  ]]
}, Open  ]],

Cell["crossed-channel blocks", "Text",
 CellChangeTimes->{{3.8432947787374496`*^9, 3.8432947828885*^9}, {
  3.850494964704207*^9, 3.850494965422988*^9}, {3.8505001803278723`*^9, 
  3.850500181422758*^9}},ExpressionUUID->"77dd6935-24d3-436e-bc14-\
8f1a586fdca2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"c", "-", 
    RowBox[{"recursion", " ", "blocks"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"crecVWWVs", "=", 
     RowBox[{"N1S4CBcNSrecurVWWV", "[", 
      RowBox[{
      "qorder", ",", "h1", ",", "h3", ",", "h2", ",", "h4", ",", "prec"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "change", " ", "of", " ", "variables", " ", "to", " ", "EllipticNomeQ"}],
      ",", " ", 
     RowBox[{"and", " ", "extract", " ", "elliptic", " ", "block", " ", "H", 
      RowBox[{"(", "q", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myHintVWWVs", "[", 
      RowBox[{"h_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "q"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"h", "-", 
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"EllipticTheta", "[", 
               RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"3", "/", "2"}], "*", 
                 RowBox[{"Q", "^", "2"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", 
                   RowBox[{"(", 
                    RowBox[{"h2", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                   RowBox[{"(", 
                    RowBox[{"h3", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "*", 
         RowBox[{"z", "^", 
          RowBox[{"(", 
           RowBox[{"h", "-", "h1", "-", 
            RowBox[{"(", 
             RowBox[{"h3", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"crecVWWVs", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", "l", ")"}]}], "+", "1"}], "]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"c", "\[Rule]", "cc"}], "}"}]}], ")"}], "*", 
            RowBox[{"z", "^", 
             RowBox[{"(", "l", ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "qorder", ",", "1"}], "}"}]}], 
          "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"InverseEllipticNomeQ", "[", "q", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "qorder"}], "}"}]}], "]"}]}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"myHhalfintVWWVs", "[", 
      RowBox[{"h_", ",", "q_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "*", "q"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"h", "-", 
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{"EllipticTheta", "[", 
               RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"3", "/", "2"}], "*", 
                 RowBox[{"Q", "^", "2"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"h1", "+", 
                   RowBox[{"(", 
                    RowBox[{"h2", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                   RowBox[{"(", 
                    RowBox[{"h3", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "*", 
         RowBox[{"z", "^", 
          RowBox[{"(", 
           RowBox[{"h", "-", "h1", "-", 
            RowBox[{"(", 
             RowBox[{"h3", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"crecVWWVs", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"(", "l", ")"}]}], "+", "1"}], "]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"c", "\[Rule]", "cc"}], "}"}]}], ")"}], "*", 
            RowBox[{"z", "^", 
             RowBox[{"(", "l", ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"1", "/", "2"}], ",", "qorder", ",", "1"}], "}"}]}], 
          "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"z", "\[Rule]", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"InverseEllipticNomeQ", "[", "q", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "0", ",", "qorder"}], "}"}]}], "]"}]}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "the", " ", "Virasoro", " ", "conformal", " ", "blocks"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231VWWVe", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
             RowBox[{"(", 
              RowBox[{"h3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
             RowBox[{"(", 
              RowBox[{"h2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{"h3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myHintVWWVs", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231VWWVo", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", "h1", "-", 
             RowBox[{"(", 
              RowBox[{"h3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "8"}], "-", 
             RowBox[{"(", 
              RowBox[{"h2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{"h3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"3", "/", "2"}], "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"h1", "+", 
                RowBox[{"(", 
                 RowBox[{"h2", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", 
                RowBox[{"(", 
                 RowBox[{"h3", "+", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myHhalfintVWWVs", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"print", " ", "out"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Elliptic block test:\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<HVWWVse(q) = \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"myHintVWWVs", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "q"}], "]"}], "//", "N"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<HVWWVso(q) = \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"myHhalfintVWWVs", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "q"}], "]"}], "//", "N"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Testing conformal blocks.\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"z", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "3"}], "+", 
        RowBox[{
         RowBox[{"3", "/", "5"}], "*", "I"}]}], ",", "prec"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cb4231VWWVe", "[", 
       RowBox[{
        RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
     "N"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cb4231VWWVo", "[", 
       RowBox[{
        RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
     "N"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "z", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8244098579014597`*^9, 3.824409884331978*^9}, 
   3.824409931628961*^9, {3.824410079758626*^9, 3.824410145594574*^9}, {
   3.824410193489916*^9, 3.8244102014453*^9}, {3.824410429455223*^9, 
   3.824410429729911*^9}, {3.82441063199072*^9, 3.824410646929687*^9}, {
   3.824579463927176*^9, 3.824579464653112*^9}, {3.824580325810524*^9, 
   3.824580328763857*^9}, {3.830869557665011*^9, 3.830869557803606*^9}, {
   3.8312231574938507`*^9, 3.831223160695437*^9}, {3.8432938965853453`*^9, 
   3.843293918847546*^9}, {3.843294789044485*^9, 3.843294789864534*^9}, {
   3.8432948971220827`*^9, 3.84329500377145*^9}, {3.84980856226164*^9, 
   3.8498085932184277`*^9}, {3.850494280671988*^9, 3.850494280941353*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"58e445bd-5ada-4a30-a325-7712f9f6c013"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Elliptic block test:\"\>"], "Print",
 CellChangeTimes->{3.851018648120697*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"928df246-4215-46e0-a27b-1f2a7bd70ce3"],

Cell[BoxData["\<\"HVWWVse(q) = \"\>"], "Print",
 CellChangeTimes->{3.8510186481267653`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"0f153dbe-f8b6-4a33-abad-b5dcd61d9d6a"],

Cell[BoxData[
 RowBox[{"1.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.1095959595959597`", " ", "q"}], "+", 
  RowBox[{"15.838353610310897`", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21.197376190209443`", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"40.45807335084836`", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"42.245004533258026`", " ", 
   SuperscriptBox["q", "5"]}], "+", 
  RowBox[{"64.9101141045842`", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"62.539832237262594`", " ", 
   SuperscriptBox["q", "7"]}]}]], "Print",
 CellChangeTimes->{3.8510186482452707`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"7d18a11f-c9c6-47a4-960f-de849330ffdf"],

Cell[BoxData["\<\"HVWWVso(q) = \"\>"], "Print",
 CellChangeTimes->{3.85101864824648*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"c8e37f1c-1973-4dda-acf3-bc476d8519e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "1.7848232323232323`"}], " ", 
   SqrtBox["q"]}], "-", 
  RowBox[{"6.753323986479538`", " ", 
   SuperscriptBox["q", 
    RowBox[{"3", "/", "2"}]]}], "-", 
  RowBox[{"13.895693791518534`", " ", 
   SuperscriptBox["q", 
    RowBox[{"5", "/", "2"}]]}], "-", 
  RowBox[{"20.531873689640353`", " ", 
   SuperscriptBox["q", 
    RowBox[{"7", "/", "2"}]]}], "-", 
  RowBox[{"29.878666527690875`", " ", 
   SuperscriptBox["q", 
    RowBox[{"9", "/", "2"}]]}], "-", 
  RowBox[{"35.33160368038674`", " ", 
   SuperscriptBox["q", 
    RowBox[{"11", "/", "2"}]]}], "-", 
  RowBox[{"44.53408341124228`", " ", 
   SuperscriptBox["q", 
    RowBox[{"13", "/", "2"}]]}], "-", 
  RowBox[{"58.39616019315133`", " ", 
   SuperscriptBox["q", 
    RowBox[{"15", "/", "2"}]]}]}]], "Print",
 CellChangeTimes->{3.851018648419385*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"1a23eca8-459a-41b7-9439-28dde9680724"],

Cell[BoxData["\<\"Testing conformal blocks.\"\>"], "Print",
 CellChangeTimes->{3.851018648420727*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"d6283cbf-d5d0-41fb-9da7-d0016cbd6f2f"],

Cell[BoxData[
 RowBox[{"1.2939583226508689`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.2130615628790884`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{3.85101864853646*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"cccd083c-2bc0-47df-98ba-f07bbd1f4d17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.29141082812922864`"}], "-", 
  RowBox[{"0.4422831722298105`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{3.851018648705213*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"ed72366a-f320-4985-9b0b-a8562fae13eb"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.851018430799241*^9, 
  3.851018430993189*^9}},ExpressionUUID->"1a02a085-88bc-4510-b343-\
f5a58d3b8a13"],

Cell["check crossing", "Text",
 CellChangeTimes->{{3.851018432433838*^9, 
  3.851018435273056*^9}},ExpressionUUID->"efc0b40d-9e2f-4534-9c6f-\
f4992ea646c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"pmin", ",", "pmax", ",", "pstp"}], "}"}], "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "1000"}], ",", "3", ",", 
       RowBox[{"7", "/", "200"}]}], "}"}], ",", "prec"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.849810894352407*^9, 3.8498108945124617`*^9}, {
  3.8505002098115053`*^9, 3.850500210422061*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"117b3fd9-a617-4a72-a032-99468d6c705a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cr", "=", 
   RowBox[{
    RowBox[{"1", "/", "3"}], "+", 
    RowBox[{"I", "*", 
     RowBox[{"1", "/", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8503162842424717`*^9, 3.850316287363323*^9}, 
   3.850316873361253*^9, 3.8503175560728683`*^9, 3.8503189965223503`*^9, {
   3.8504938537525387`*^9, 3.850493855036092*^9}, {3.851018446282118*^9, 
   3.8510184511764803`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3268c2fe-f31f-4d83-afc0-d1540dc8e33f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.850316225521666*^9, 
  3.850316225806931*^9}},ExpressionUUID->"41830582-9f3e-44b3-9717-\
4bdcf9ed2cb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dpts4321e", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           FractionBox["1", "\[Pi]"], "*", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"mycVtVV", "[", 
              RowBox[{"w1", ",", "w2", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}], "*", 
             RowBox[{"mycVtVV", "[", 
              RowBox[{"w3", ",", "w4", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}]}], "]"}], "*", 
           RowBox[{"cb4321VWWVe", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", "cr"}], "]"}], "*", 
           RowBox[{"cb4321VWWVe", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", 
             RowBox[{"Conjugate", "[", "cr", "]"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P", ",", "pmin", ",", 
          RowBox[{"pmax", "+", 
           RowBox[{"2", "*", "pstp"}]}], ",", "pstp"}], "}"}]}], "]"}]}], 
     ";"}], ",", "P"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dpts4321o", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           FractionBox["1", "\[Pi]"], "*", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"mycVVV", "[", 
              RowBox[{"w1", ",", "w2", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}], "*", 
             RowBox[{"mycVVV", "[", 
              RowBox[{"w3", ",", "w4", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}]}], "]"}], "*", 
           RowBox[{"cb4321VWWVo", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", "cr"}], "]"}], "*", 
           RowBox[{"cb4321VWWVo", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", 
             RowBox[{"Conjugate", "[", "cr", "]"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P", ",", "pmin", ",", 
          RowBox[{"pmax", "+", 
           RowBox[{"2", "*", "pstp"}]}], ",", "pstp"}], "}"}]}], "]"}]}], 
     ";"}], ",", "P"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dpts4231e", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           FractionBox["1", "\[Pi]"], "*", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"mycVtVV", "[", 
              RowBox[{"w1", ",", "w3", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}], "*", 
             RowBox[{"mycVtVV", "[", 
              RowBox[{"w2", ",", "w4", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}]}], "]"}], "*", 
           RowBox[{"cb4231VWWVe", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", 
             RowBox[{"1", "/", "cr"}]}], "]"}], "*", 
           RowBox[{"cb4231VWWVe", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"1", "/", "cr"}], "]"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P", ",", "pmin", ",", 
          RowBox[{"pmax", "+", 
           RowBox[{"2", "*", "pstp"}]}], ",", "pstp"}], "}"}]}], "]"}]}], 
     ";"}], ",", "P"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dpts4231o", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           FractionBox["1", "\[Pi]"], "*", 
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"mycVVV", "[", 
              RowBox[{"w1", ",", "w3", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}], "*", 
             RowBox[{"mycVVV", "[", 
              RowBox[{"w2", ",", "w4", ",", 
               RowBox[{"P", "//", "N"}]}], "]"}]}], "]"}], "*", 
           RowBox[{"cb4231VWWVo", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", 
             RowBox[{"1", "/", "cr"}]}], "]"}], "*", 
           RowBox[{"cb4231VWWVo", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
                RowBox[{"P", "^", "2"}]}], ")"}]}], ",", 
             RowBox[{"Conjugate", "[", 
              RowBox[{"1", "/", "cr"}], "]"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P", ",", "pmin", ",", 
          RowBox[{"pmax", "+", 
           RowBox[{"2", "*", "pstp"}]}], ",", "pstp"}], "}"}]}], "]"}]}], 
     ";"}], ",", "P"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.849802429976203*^9, 3.849802470403862*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"31d6f7f5-20b9-4cfe-b4c5-ebf8414ce870"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"interp4321e", "=", 
   RowBox[{"Interpolation", "[", "dpts4321e", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"interp4321o", "=", 
   RowBox[{"Interpolation", "[", "dpts4321o", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"interp4231e", "=", 
   RowBox[{"Interpolation", "[", "dpts4231e", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"interp4231o", "=", 
    RowBox[{"Interpolation", "[", "dpts4231o", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"int4321e", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"interp4321e", "[", "P", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4321o", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"interp4321o", "[", "P", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4231e", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"interp4231e", "[", "P", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4231o", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"interp4231o", "[", "P", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", "pmin", ",", "pmax"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"c27d15bc-b6b7-4740-a0c6-bc3c9f0f9dc4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"interp4321e", "[", "P", "]"}], ",", 
       RowBox[{"interp4321o", "[", "P", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dpts4321e", ",", "dpts4321o"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"interp4231e", "[", "P", "]"}], ",", 
       RowBox[{"interp4231o", "[", "P", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", "pmin", ",", "pmax"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dpts4231e", ",", "dpts4231o"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.84980252652367*^9, 3.849802537259416*^9}, {
  3.851018609854369*^9, 3.851018611301991*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"95043921-2afe-4093-a072-d4094f5f471e"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVl3c8FP4fx+84d7JHISuJyMpKRj7vT5JUkpERIisjZI+GnSJ0J6Hxlayo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        "]]},
      Annotation[#, "Charting`Private`Tag$19932#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlnc8198Xxz8+U5QZUclIUSJfIdHnnhtKKSFkFTKiSMjOTiKVET5IQiVk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        "]]},
      Annotation[#, "Charting`Private`Tag$19932#2"]& ]}, {}}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtVHtUjHkYnmuNWzfnIKvOCMMSKyTKfM9vYthEhVQbBhVRKacLpdS2Ll2E
mS1xNkW5jU3pJGrdS4asVYhjYtMiKZdmSpdJmp3vm/74znfe7znP9zy/93nf
3/iAiJWbOCwWy8/w0O/+89onywO8MMKxcu7xNzLK5bXnwaPhBZDdWlzqJuci
cwzPx2x6KbJcHO0uj5yANMmG5jq7a1g4W/m7zRpHwFF21W14FZ6Xq6NU7IUw
FJxpKSrs/OA7W1y/3Ahz/obq4fqawuOrURK5RfE5oRY8SfsfSwvWIXvhgbCW
b4+RMbeowj85EE+XB1j4za/HsHknO9qatsBQlN3f8Rx1m/qqP3wJhwcNl71A
V/qjXMnTSNDs89oGfLT0/JOftAM1O26eGPvTvxCrvblDo3bBJPmIQeE1dIE6
zsbTiSiQXun8Xt8Eh7zoUL/fklH5IN/w5T+kXxCOHVW5B8zxrd5C65vyqom7
HwP1sa0ih3dQNlRp7lCpsPEPMrSoGW6pN3IvBaXD2K/3OHXDvkgfnAEGPtiC
8HjRlUbnQ4gzsAUXPkCS8f790LrDOBZutef2g1bEOM/xvHRQDtpNbGsbZBty
bnkMUeAZLSf4hPxlbv0NPgp8pWHRZyzZZtd4J0oBmp0v/YIzD9gnTNYrYPj5
OP+gdhQvVaYsslZAqXJ3SpNoMKJDUH7jtBxOTGAa+LesmzyHL8c9Gt6ghW1t
lW1k0iHQ4ea2axFcsI3zuCwDhnBf6hI7YK46PMShIh0xzAB0orjjWTz3WCqY
acg11CtW/FMbsH9wPr6iyzp8mFy0FxMM7JDrXyHPL6+x0yTD8PNzKvcutBal
W5YdSYIrPT4vu3BNED/V99d4PKblQrpheXdbluDiTjCwrhspTonZcfbR0Jyj
D9SDls1Tmnz125EUcj06c0wvpnQ4n5GuDgNj/1wvgkJTL/68Nhh5tJyTDvZm
E0v1IwLBwCodXrq+CphaKQPN5vn04WFghTTtkB+WMQ3qw5K9sazmzavA2I/+
hr9eTzRP9/EAI8frh+39i6WWcUvQR8OZ/WgqTNN66SSD+/AdM296z4yhXGDN
NOg7yl1tOG0RcwbzGMCb4oGzA7/MGMxjALOeRNjmeooG89Bjlsqs/8AC4WAe
enh25jmf3DQaUfS6gEU2dqaYa0ssBveLRbaGOv1WkWUKQzFK/YhFclzZ84oT
WVhKw6PYxKHhqoJq6KZotqOMTfLU7mL2mnZK/ahn1dszbJIsnXFvpEczNZ5Z
SDZpS5nUYF30imLkHDkk7E5Cf4nNU8q4rxzifSpkt4aqoXoN7JxqDqmyypaU
7rlNGRecS/a9sBiIC75M0W56VnFJrNrrMjehkKql5XK4xPIUN0wZn0+NZgxw
SW235fCSIdkUcz1M45HecYnSXfsPUGdzqoUlkTyy9pKyepcgmfpC27/KI0+y
Hxar3kZTxvuET0SLpZrtgVup3YwBPlnwWbhalCWj7gppx3zi8y4ywpyspJh2
qPnEXT+dKzwqpbxp+0IT4iL/MSzPaz51nJbbYkLs92n060OnUwxcYkIUSs+V
hVohxbS3x4RUWpydV+A3kjLmYUqCm2JzFjXzKWMepuSju9WMVHmv2JiHKTFr
nDypdMVHsTEPATH9tDMhxrZRbMxDQDZKfkBmTJ34fyfyiQ0=
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtVHs0lGkcHjPj0mVV7Iltt+hCRU4Xi+3UvM+LsiIlSmWtdVzKsZqKmlxK
1iVZzWZiTJutNlZyNplVq9i0lBQ6IklyalippiRCY5Ta7/vGH9/5zu97zvM9
z/t7fr93dvBOnzA+j8fbwjzs+0PRwD2vYG8oL3aqHKvCyArVeqlCnAcLM3Wv
RDYJWeZCP2O7UsQo3YptX9kg3Tmop2nOP/CXztKj9gRwCKxYM/k6ejxu3nYb
9gBT8G3TahEeUnnLbsUmHcxvQEDZU/WmnkAoo8Jlr/ffRZisTzrVPQw5rhmR
z983w2yRX+Cd+ZFo8QqeumX5fbRXDpavnhwFprh0W/IAq0LkQzVSCdax8KWH
UM7ZtnihPB4su2jgEToTBCYW0kTUSa6dnrH4MRK8VzptT0uGwU9yRkGF+Hld
h19eOIS81WWDY/c7kXT2bErqcDqq688wX7pw6C9TRewaKbjjm3RjmtnWpZ0e
mfh4P0ZtvfQpZF4WG/27ZJjpH8q0qAeqvf5uh7/Lgq5fz7CrwtQl93w2OFj6
HBNcTeWbb8sRy7CNzr9A0e973Z/k5+C42CS5ql6Neb/m7RM7KsC6iVG/xKPd
Vj4T4xRoZeWMeiHqkhx7/aMCQyxs/Rrej8QVtyYrwLLPrO5D1NiKKReDcsD8
/Cv/0DdYPMV4ulosx7laT6d0535oXM21K52z4cQF1g/ZmsqMiO5juMXCQQNQ
ZpiUrA2WgQ335JsBuFsLPGflHAUTboc24S2KWob5jzcewV5uAAYRnZOZaWOe
Dm4aTg5iR35fGx1KHZ+PIRw3DM49rU3CXIYdcXUIxltTqmq+TgTz88Jaz2HU
/1e/PywgHi7s+HQMwz7oxovIVgmaWbmIdyirasn4uy0KHKx9h2TvqGZVtRj9
heyBNLAeuM5b3hqOgxFX92SZj6Dt2pOGmAch4OwXjmC9w2eh+d//gFOsnJMW
C1oO3jHJ2AIOrtUi6ef1xwUCX7Bsod8oNM51JdkLvbCWa9AomhMnBb20cgNn
f897FB/Z3Fh6joKTE35Alrz5WcK9bzDKwlkfUGwXbVm8Ydn4PozB/o+2lJI6
G3zBNWgME+zidjZtnzuex0f4R5/u7ej4cjyPj/BaUlg+2mQ6nscnFGw4F2/d
P2k8j08Yit+QXJciQDS7LuDRKyGvykyM3hPdfvGoQOa8+5T0LWGK6e2NPBpB
R0LKiZp4sPB0PVpa4+uZZtBFWLZDoB6t3qYda7/xgLQ3any7C/RoQIzqipVd
I5nNLaQe/SUlIE7TcoNwcg58+sZRfM+9tZzo9pVPj5ZXta8sUZIRhp1bw6fL
mmSXrQILiG7BBTTYu0c4MjuXsG40vgLqdtXDNuNzGbnLyuUytYskMtYnlZhx
BgR0yvkkn8TQOMJdD7ZCOi1VccBn2S5yNrfGUhklpOVaezebshDSx9qvENLO
Ko+HRXWbie4+0adxjtd4rvvWkgOcAX26zkYdW9BNyU1L1rE+nW+T6pWnsidc
O9r1qdXWshPZS+aTjax9SwN6YdHliIDWGeQ3Vi7cgAocTSvF9caEg5UG9PIJ
TGhI0SNcezUG1Hn027vdNYMiXR6G1Mj1xaJ0i2ciXR6G1Hjm4QV+0ociXR6G
dNBlR36mfoNIl4cRPdUVOtEnoVKky8OI/vlv6bzq3hLR/5ylkHQ=
       "]]}}, {{}, {}}}},
  
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.851018751335751*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"c7aced61-3727-4a15-91d2-a2daa93ce3fa"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVl3c81f8Xxy/uIDJSJLKL7CRJ9T7vZLaMa4US2YSsykpWRWVGS2WmkpFS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        "]]},
      Annotation[#, "Charting`Private`Tag$20137#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVl3k8Vc8fxi/3uleLpUiyk1IUSmRrPhNSIUuEENm5CWXLvhRl+WZNIkuU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        "]]},
      Annotation[#, "Charting`Private`Tag$20137#2"]& ]}, {}}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtVGlQU1cYDVkgIpWKA6EKso1UNveAuNxzQWMVQYFUqiioCDUupWKVYgGt
AjrggDpUVKKtLIqRWhl1Og6IIiJBaBFtjCJTcIGyiRIBMZBg817y482be8+c
e879zvddl5jvw+O4HA5nreFj/jqF5nFITCjC1twWj+TxyMK21dmn4guhcsga
y2m9RHLt+RETfK7hynT7RVfj6khmwKaOJtcKOCJSHHuyhUAcXb7CqhoZSa0z
dr/uIoYF1+tILfrTMzVxbQOEhbkNCKsfvewr05Oy3bITfSkPUVQy8fD9S3zk
LTm6s3P0Eeb03pNnD43HPyExn6/1V6GT+3RH8BYbGBY36hLVuBVAFh+9IMIq
Br7xDK/+vnO3vtkRDFuheY70wKoo7VFXPEi8/dvkmf8i4c6TQacKd5gfPGlQ
aMOzvbKUF2leKJT8OaBXvUBl4LcyReIs3K0vMOy8xBOrcT5nU+eCvb7Na0S9
8vTKVPtiTJXU7T67HZIyV8/C/QvgGBlrKFEHqosX2XruIjDW6z+A91OKXVgA
WDi7E8lvCo95py/BPgNb+HsXJsz1L/v5gQSn423Squq7sT9Yt6VEtByMm6Tu
HnhXLPju8ZYgPGHkhG+Qepm6OhQGY5CB3fugrC7q6L6/Cgy7QPIW34g81LM2
h8JwuENk7Ds8/mXKmkRJGC7VrvTLDOjHqZA57W3jwuHHBtaPIImgcZYiHEoG
3qSB7F61wsZJCibcc+802DW6OXCFTApDuC3a/e8xMnQoqfmQFHvZBhhAYF1G
lnO8FGw3nBvAPV3y8ueeUhj7YxDTgyo1thXhcDOwt98aRGhw07XJruEwHF5S
u3IIYZYRTxfHhiGQaZ+WIXDLe0qvHA7FI0Zu+wfQeL/IbVNXg4W1H5Dtonqh
sQhBfwlzoWEIQ7NiflQH4cD2W3ty7T8iX+3r75+3HKz9ko/Y9qynURm+DL8y
cn5aCNLBL7VbChau1aJyvM9fjr0BYNj8iBGkya3zqq4CwWyBRnA3OGcrrV0I
1v6eUVh7a7N6XeeDlePrcPrm1tSOhnkYYeBcHaKSCxsP1MyGcR70EPbVNNlO
mYEv2ALp4Zvg07dtpYcpjzEIvY7nt02aZspjDDfTCsb+2OFiyuMTdBnCprDj
DqY8PqFpUuQU1QIRfmDGBRxq7WQ59K7SBsb54lBnt7pIG7MJMCzsmhs5VDKs
F0epLBDEwHZmtDPJ422CkguGLY42oxvr95zritaT5sZh6esLZvSl94Gplg0f
iAs7kGY0OWO1xjJHQ1g5MZdeWzJtxxF1j2leuXRngvJ91YZ28tHAltdwqVK+
1DO1tNU0/zz6sDVfkdenJoybYSmP5tbPgI73iDxk5OQ8qltW0HvK5gERsQZ4
tHGmMLsvopqwz4MXn8536j0/r6icXJTXOJft5lPdDWvVl+Lr5C1jv5xPYzBV
6X+w1PSeCGiAqNPKKqeIpLIGBPRMiz7vxFk5ue/MOBbQDV1fcZrW5xK2HM0C
Wnc9zt59KIt8zdh3NqdBguiuicWHyFlGTmZObTtvN57J30dYuMyceqwfbGhP
TCBseYfNqbbi9DqNYisx5mFBy/PdPEXNG03vnQVNJl6lF1esIcY8LOgd7yS7
4qXBxJiHkH52Pnlia3EgMeYhpCnj11m7xc8n/wNTQYc/
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtVH00lFkcHmMMOSpJaKPIWdtZZLXko/Y+VyWkZFdJzmJiRkybbColaR1F
Wiqp1ZKUDip90NpOTZNW2/jIWR817WYtEgqRr0FTaOd9xx/vec+9z3nu89zf
8/tdi9Bd34m4HA4nQPUx/4mrQ083hPpipXxGYE7sV2RF28b0rKh8JMUqX11u
lpNME57/LNvb6PasaPLapCCpboKuhsX30XOgPfrZAz7gGCzx0nuEuDnpEytc
DKFacK1TKnHPnjuluLNIDXNrkS7tLS4at0LJ7oiM/vh6aA0PL4tLsMMvq3/+
4c3HRgT+aNqx7KEDnm0I1Q9wkeNJjr+3SZIrVIuy6n1/Q5LcNFt5jMKHgcte
oNCulDQ7rwHDvjr0Lwwji84u9/NEzb7yvM/sWnD0y3b5iRfrwU88q1Jog0P4
stjLHb7Id78zMil/iVZ028Sm+6HiySXVTjtO3goo+lPkD/b6Bh1ItG6w3hG+
FVPy/T1W9p1YGhK2vjv5e5gFClUl6sLMx4355tIQqOv1GhZ5wnK7+G1g4fQ3
MLTdmlwxLwwHVGyd692IaMmKLr0kxLkog6Q/nvSg3D5X4GwUDsbN/p5ezLx6
2MQjcjueM3I6fTDb6dvJy4iAgoGt+uH1PKow4EgkGPYl93c4F2xwIXqFGKrD
TQOFA1BmlB5fWSLGlUpvp1S3QTxImFVS1yqGExvYICROsovZMjGqGFgwBAfb
VyRNJAYTbu7AEPSy5KmjFZFQhdusTBiGwDVbufllBPayDTCCXfX+DzSqt4Pt
htwR6D+UVpcmhkPdHwoc7LRT8I1FsFSxxVIFNCyFx3VPh0F1eFGl9yjalm7L
/X1iG1Yx7dM8Crs5njeTBQI0MnLiMQT9erN1c1oQWFg5BhPLmhnx4kAMFjEX
GsfdLT7tbhFbcFgs3ZNp8h6tLYZ9f53cBNZ+0XsMBhXKiru/xQVGzkkJk+u6
hk0DPmDhSiW0qnrKyn9aB4bN8/+ABMP/wsqOrsV6tkAf0KDvW2A8uQqs/T0f
YVEc6rZKBrByvAnMb3C+M1fgig8MnDmBfTVd873uO0I9D5PwDvN4Wyuzx3y2
QJN4uzB2TNhsM53HFHamLfl80u2L6TymEJKw4xvR+cXTeXxCRN2tNE6m2XQe
n3A32GODz2ZjxDDjAg5tOVjA0fU0mJ4vDl0wsztFN0YPqoVRUx2HPlKEuNhO
aGEdAxtp0Pp1ijONbRwwbMdgDXpuZdyWJImSNNWN+3UUaNDqi+4xBQdHiAU7
kCrcINJx/8Z+wso5cmnCXtcl0tddRD2vXFpRqyxudHtJ3qvYOY+5tK9f7+2Y
8h+iHnBNmjdXcvb8qUbCuBn306R9oym64owaUs/I5WjS5rIFa/rjHxFj1oAm
ba2wvRZySkLY58GaR6WWURbDo7dJYc5j85LdPKofUzVS0nmNvGPsS3i0ite1
6OuRfKJ+T7TomYWLTvQeyyaHWANa1D5LXpC+9zSRmTOOtWh0irv2qyOphC1H
kxZ1vmH6TjslkWxi7Jvzabx7Z0NBXyw5z8hF8KnRIc/eoy7RhIVL+BRPna8r
W0SELe84n2bPtjJ18Aoi6jy0aZxHv3VdvB9R56FNRUKHY3kyL6LOQ5sKBZNX
1g5Qos5Dh95YPe/wPbPlRJ2HDq2Ntqmq+82G/A+wYJCu
       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.851018751413528*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"ba755c68-2305-462d-bbc2-e1eb0cf0e182"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.851018544291689*^9, 
  3.851018546852058*^9}},ExpressionUUID->"b019ba3b-97ff-4b10-bf6d-\
5106c73e44de"],

Cell["compare direct channel vs crossed-channel", "Text",
 CellChangeTimes->{{3.851018553086678*^9, 
  3.8510185696378183`*^9}},ExpressionUUID->"aa7d62b1-b635-4f6a-b072-\
31d3853d6a08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"int4321e", "+", "int4321o"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "cr", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"h4", "-", "h1", "-", 
           RowBox[{"(", 
            RowBox[{"h2", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"h3", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"int4231e", "+", "int4231o"}], ")"}]}]}], "}"}], "//", 
   "Chop"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8498052714155817`*^9, 3.8498052830349283`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"c3d57db3-ece3-4e71-917d-2b3f4de465c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0.0311358848038508`"},
      {"0.031135866464844536`"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.851018751630373*^9},
 CellLabel->
  "Out[84]//MatrixForm=",ExpressionUUID->"5649c88d-3261-47a1-8217-\
a2b7a6a2b21b"]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0.0311358848038508`"},
      {"0.031135866464844536`"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input",ExpressionUUID->"d5437a7f-2a67-4700-\
9ccb-30b3cf24c5cc"]
}, Closed]]
}, Open  ]]
},
WindowSize->{898, 755},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fd423b20-c7f2-4119-ad02-31d965afa4dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 177, 3, 67, "Section",ExpressionUUID->"f03a5cf9-b69d-489d-9227-1a9ac89343ca"],
Cell[760, 27, 101624, 2354, 7663, "Input",ExpressionUUID->"2398da48-26dd-4642-afe1-35314973584f"],
Cell[102387, 2383, 154, 3, 30, "Input",ExpressionUUID->"02fc5728-4fcb-4a19-bfae-2436b2fa2f1c"]
}, Closed]],
Cell[CellGroupData[{
Cell[102578, 2391, 183, 3, 53, "Section",ExpressionUUID->"ab79e93b-25db-40c9-a6d0-55ef32c0dc31"],
Cell[102764, 2396, 22443, 594, 1483, "Input",ExpressionUUID->"7fd31289-a291-404c-96c3-9880a0c8c604"]
}, Closed]],
Cell[CellGroupData[{
Cell[125244, 2995, 185, 3, 53, "Section",ExpressionUUID->"5578a21b-cdeb-45ad-91a4-f5a3ef27043b"],
Cell[CellGroupData[{
Cell[125454, 3002, 274, 6, 54, "Subsection",ExpressionUUID->"27ece144-61aa-47f2-a450-588f4fff794b"],
Cell[CellGroupData[{
Cell[125753, 3012, 6979, 157, 367, "Input",ExpressionUUID->"9c1119e6-912b-4325-8003-b7f0d3713e98"],
Cell[CellGroupData[{
Cell[132757, 3173, 193, 4, 24, "Print",ExpressionUUID->"5ca2f8ba-e50d-4831-aef9-80df965bfdc6"],
Cell[132953, 3179, 210, 4, 24, "Print",ExpressionUUID->"c08b13f3-d245-49f1-9163-6eaeec7ff02e"],
Cell[133166, 3185, 226, 4, 24, "Print",ExpressionUUID->"523fed7b-4f8e-4c87-8b3e-a0c01bcd3dc6"],
Cell[133395, 3191, 233, 5, 24, "Print",ExpressionUUID->"323838a6-d4eb-4fc6-83a5-9b969eec6e6e"],
Cell[133631, 3198, 191, 4, 24, "Print",ExpressionUUID->"9eaa7a7a-3c3b-4613-97bb-303e9d6dc60d"]
}, Open  ]]
}, Open  ]],
Cell[133849, 3206, 152, 3, 30, "Input",ExpressionUUID->"b4be5a38-db1f-48ad-9b3b-185812c2ca95"],
Cell[134004, 3211, 164, 3, 35, "Text",ExpressionUUID->"84c80bd6-f846-4055-b55a-652e70aa2f64"],
Cell[CellGroupData[{
Cell[134193, 3218, 14486, 397, 850, "Input",ExpressionUUID->"14580293-27c3-4c9c-9b0f-f4cfa14231e7"],
Cell[CellGroupData[{
Cell[148704, 3619, 201, 4, 24, "Print",ExpressionUUID->"6171decc-4dfe-4705-b607-4583bf9085de"],
Cell[148908, 3625, 193, 4, 24, "Print",ExpressionUUID->"dbb8083d-ca39-4b55-80f1-70e5bedc383a"],
Cell[149104, 3631, 712, 18, 25, "Print",ExpressionUUID->"c285f9e3-3cf2-40bf-9484-2c68fb7410c7"],
Cell[149819, 3651, 195, 4, 24, "Print",ExpressionUUID->"7bc1680f-58a5-44c1-85de-912d6a8fe163"],
Cell[150017, 3657, 965, 29, 26, "Print",ExpressionUUID->"a1a63d07-a438-4c73-83cb-b017fe854ed7"],
Cell[150985, 3688, 208, 4, 24, "Print",ExpressionUUID->"ecaefd32-121b-4438-9183-eb94260803ca"],
Cell[151196, 3694, 288, 6, 24, "Print",ExpressionUUID->"b23681c4-200a-4c49-8b9b-c97a01c65805"],
Cell[151487, 3702, 285, 7, 24, "Print",ExpressionUUID->"994839ae-75ca-4abf-8f31-0115aee98ccb"]
}, Open  ]]
}, Open  ]],
Cell[151799, 3713, 261, 4, 35, "Text",ExpressionUUID->"77dd6935-24d3-436e-bc14-8f1a586fdca2"],
Cell[CellGroupData[{
Cell[152085, 3721, 14682, 399, 850, "Input",ExpressionUUID->"58e445bd-5ada-4a30-a325-7712f9f6c013"],
Cell[CellGroupData[{
Cell[166792, 4124, 201, 4, 24, "Print",ExpressionUUID->"928df246-4215-46e0-a27b-1f2a7bd70ce3"],
Cell[166996, 4130, 196, 4, 24, "Print",ExpressionUUID->"0f153dbe-f8b6-4a33-abad-b5dcd61d9d6a"],
Cell[167195, 4136, 714, 18, 25, "Print",ExpressionUUID->"7d18a11f-c9c6-47a4-960f-de849330ffdf"],
Cell[167912, 4156, 193, 4, 24, "Print",ExpressionUUID->"c8e37f1c-1973-4dda-acf3-bc476d8519e8"],
Cell[168108, 4162, 965, 29, 26, "Print",ExpressionUUID->"1a23eca8-459a-41b7-9439-28dde9680724"],
Cell[169076, 4193, 206, 4, 24, "Print",ExpressionUUID->"d6283cbf-d5d0-41fb-9da7-d0016cbd6f2f"],
Cell[169285, 4199, 286, 6, 24, "Print",ExpressionUUID->"cccd083c-2bc0-47df-98ba-f07bbd1f4d17"],
Cell[169574, 4207, 286, 7, 24, "Print",ExpressionUUID->"ed72366a-f320-4985-9b0b-a8562fae13eb"]
}, Open  ]]
}, Open  ]],
Cell[169887, 4218, 152, 3, 30, "Input",ExpressionUUID->"1a02a085-88bc-4510-b343-f5a58d3b8a13"],
Cell[170042, 4223, 156, 3, 35, "Text",ExpressionUUID->"efc0b40d-9e2f-4534-9c6f-f4992ea646c0"],
Cell[170201, 4228, 517, 14, 30, "Input",ExpressionUUID->"117b3fd9-a617-4a72-a032-99468d6c705a"],
Cell[170721, 4244, 493, 11, 30, "Input",ExpressionUUID->"3268c2fe-f31f-4d83-afc0-d1540dc8e33f"],
Cell[171217, 4257, 152, 3, 30, "Input",ExpressionUUID->"41830582-9f3e-44b3-9717-4bdcf9ed2cb8"],
Cell[171372, 4262, 6548, 178, 585, "Input",ExpressionUUID->"31d6f7f5-20b9-4cfe-b4c5-ebf8414ce870"],
Cell[177923, 4442, 1621, 50, 199, "Input",ExpressionUUID->"c27d15bc-b6b7-4740-a0c6-bc3c9f0f9dc4"],
Cell[CellGroupData[{
Cell[179569, 4496, 1337, 36, 94, "Input",ExpressionUUID->"95043921-2afe-4093-a072-d4094f5f471e"],
Cell[180909, 4534, 36291, 619, 233, "Output",ExpressionUUID->"c7aced61-3727-4a15-91d2-a2daa93ce3fa"],
Cell[217203, 5155, 30688, 526, 229, "Output",ExpressionUUID->"ba755c68-2305-462d-bbc2-e1eb0cf0e182"]
}, Open  ]],
Cell[247906, 5684, 152, 3, 30, "Input",ExpressionUUID->"b019ba3b-97ff-4b10-bf6d-5106c73e44de"],
Cell[248061, 5689, 185, 3, 35, "Text",ExpressionUUID->"aa7d62b1-b635-4f6a-b072-31d3853d6a08"],
Cell[CellGroupData[{
Cell[248271, 5696, 826, 23, 52, "Input",ExpressionUUID->"c3d57db3-ece3-4e71-917d-2b3f4de465c9"],
Cell[249100, 5721, 698, 21, 60, "Output",ExpressionUUID->"5649c88d-3261-47a1-8217-a2b7a6a2b21b"]
}, Open  ]],
Cell[249813, 5745, 616, 18, 47, "Input",ExpressionUUID->"d5437a7f-2a67-4700-9ccb-30b3cf24c5cc"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


